Multi-Loop Negative Geometries

Scattering amplitudes in planar ${\cal N}=4$ supersymmetric Yang-Mills theory are dual to expectation values of null polygonal Wilson loops. The Amplituhedron provides a geometric construction for the all-loop integrand as the canonical form on the geometric region in the Grassmannian defined by a certain set of inequalities. For a closely related object, the logarithm of the scattering amplitude, the integrand is reproduced in a similar way using negative geometries. When integrated over all loop momenta except one, the result is infrared (IR) finite and equal to the expectation value of a certain Wilson loop with a Lagrangian insertion. At four points, this quantity, ${\cal F}(g,z)$ only depends on a single cross ratio $z$ and the 't Hooft coupling $g$. At weak coupling, it is known up to three loops from perturbative Wilson loop computations and at strong coupling through the AdS/CFT correspondence at leading order. In this paper, we explore this object further through the lens of the Amplituhedron and negative geometries, which provide very natural IR finite building blocks. We perform an explicit three-loop computation of all negative geometries and show that the number of internal cycles in the diagram is closely linked to the depth of polylogarithms. We calculate the cusp anomalous dimension $\Gamma_{\rm cusp}$ by integrating ${\cal F}(g,z)$ over $z$. We show that the higher-cycle diagrams are suppressed if we consider separate odd and even zeta contributions. Furthermore, we focus on certain convergent infinite series of one-cycle diagrams, perform all-loop order resummations of such contributions, and discuss various features of the result.

==> anc/F_triangle_ladder.m <==


(*analytically summable terms for F_{tri-lad}*)

-(2/3) Sqrt[2]
   g^3 Cos[
   Sqrt[2] g Log[z]] (1/
     2 I z^(-I Sqrt[2]
       g) ((6 I \[Pi]^2 z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z])/(I + Sqrt[2] g) + (
       6 I \[Pi]^2 z^2 Hypergeometric2F1[2, 2 - I Sqrt[2] g, 
         3 - I Sqrt[2] g, -z])/(2 I + Sqrt[2] g) + (
       3 \[Pi]^2 z HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
          1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
          2 - I Sqrt[2] g}, -z])/(I + Sqrt[2] g)^2 - (
       3 I HypergeometricPFQ[{2, -I Sqrt[2] g, -I Sqrt[2] g, -I Sqrt[
           2] g}, {1 - I Sqrt[2] g, 1 - I Sqrt[2] g, 
          1 - I Sqrt[2] g}, -z])/(Sqrt[2] g^3) - (
       3 \[Pi]^2 z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z] Log[z])/(I + Sqrt[2] g)^2 + (
       3 I Sqrt[2]
         g \[Pi]^2 z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z] Log[z])/(I + Sqrt[2] g)^2 + (
       3 HypergeometricPFQ[{2, -I Sqrt[2] g, -I Sqrt[2] g}, {1 - 
           I Sqrt[2] g, 1 - I Sqrt[2] g}, -z] Log[z])/g^2 + (
       3 I Hypergeometric2F1[2, -I Sqrt[2] g, 
         1 - I Sqrt[2] g, -z] Log[z]^2)/(Sqrt[2] g) + 
       1/(I + Sqrt[2]
           g)^4z (-6 HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, -z] + 
          6 (1 - I Sqrt[2] g) HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, -z] Log[z] + 
          3 (-1 + 2 I Sqrt[2] g + 2 g^2) HypergeometricPFQ[{2, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g}, -z] Log[
            z]^2 + (1 - I Sqrt[2] g)^3 Hypergeometric2F1[2, 
            1 - I Sqrt[2] g, 2 - I Sqrt[2] g, -z] Log[z]^3) + 
       1/(1 - I Sqrt[2]
           g)^312 z (2 HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, -z] + 
          Log[z] ((-2 + 2 I Sqrt[2] g) HypergeometricPFQ[{2, 
                1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
                2 - I Sqrt[2] g}, -z] + (1 - 2 I Sqrt[2] g - 
                2 g^2) Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
               2 - I Sqrt[2] g, -z] Log[z])) + 
       1/(2 - 
         I Sqrt[2]
           g)^318 z^2 (HypergeometricPFQ[{2, 2 - I Sqrt[2] g, 
            2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, {3 - I Sqrt[2] g, 
            3 - I Sqrt[2] g, 3 - I Sqrt[2] g}, -z] + 
          Log[z] ((-2 + I Sqrt[2] g) HypergeometricPFQ[{2, 
                2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, {3 - I Sqrt[2] g, 
                3 - I Sqrt[2] g}, -z] + (2 - 2 I Sqrt[2] g - 
                g^2) Hypergeometric2F1[2, 2 - I Sqrt[2] g, 
               3 - I Sqrt[2] g, -z] Log[z])) - (
       12 I z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z] Zeta[3])/(I + Sqrt[2] g)) - 
    1/2 I z^(
     I Sqrt[2]
       g) (-((6 I \[Pi]^2 z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
          2 + I Sqrt[2] g, -z])/(-I + Sqrt[2] g)) - (
       6 I \[Pi]^2 z^2 Hypergeometric2F1[2, 2 + I Sqrt[2] g, 
         3 + I Sqrt[2] g, -z])/(-2 I + Sqrt[2] g) + (
       3 \[Pi]^2 z HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
          1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
          2 + I Sqrt[2] g}, -z])/(-I + Sqrt[2] g)^2 + (
       3 I HypergeometricPFQ[{2, I Sqrt[2] g, I Sqrt[2] g, 
          I Sqrt[2] g}, {1 + I Sqrt[2] g, 1 + I Sqrt[2] g, 
          1 + I Sqrt[2] g}, -z])/(Sqrt[2] g^3) - (
       3 \[Pi]^2 z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
         2 + I Sqrt[2] g, -z] Log[z])/(-I + Sqrt[2] g)^2 - (
       3 I Sqrt[2]
         g \[Pi]^2 z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
         2 + I Sqrt[2] g, -z] Log[z])/(-I + Sqrt[2] g)^2 + (
       3 HypergeometricPFQ[{2, I Sqrt[2] g, 
          I Sqrt[2] g}, {1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, -z] Log[
         z])/g^2 - (
       3 I Hypergeometric2F1[2, I Sqrt[2] g, 1 + I Sqrt[2] g, -z] Log[
         z]^2)/(Sqrt[2] g) + 
       1/(2 + I Sqrt[2]
           g)^39 z^2 (2 HypergeometricPFQ[{2, 2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, {3 + I Sqrt[2] g, 
             3 + I Sqrt[2] g, 3 + I Sqrt[2] g}, -z] - 
          2 (2 + I Sqrt[2] g) HypergeometricPFQ[{2, 2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g}, {3 + I Sqrt[2] g, 
             3 + I Sqrt[2] g}, -z] Log[
            z] + (4 + 4 I Sqrt[2] g - 2 g^2) Hypergeometric2F1[2, 
            2 + I Sqrt[2] g, 3 + I Sqrt[2] g, -z] Log[z]^2) + 
       1/(-I + Sqrt[2]
           g)^4z (-6 HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, -z] + 
          6 (1 + I Sqrt[2] g) HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, -z] Log[z] + 
          3 (-1 - 2 I Sqrt[2] g + 2 g^2) HypergeometricPFQ[{2, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g}, -z] Log[
            z]^2 + (1 + I Sqrt[2] g)^3 Hypergeometric2F1[2, 
            1 + I Sqrt[2] g, 2 + I Sqrt[2] g, -z] Log[z]^3) + 
       1/(1 + I Sqrt[2]
           g)^312 z (2 HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, -z] + 
          Log[z] ((-2 - 2 I Sqrt[2] g) HypergeometricPFQ[{2, 
                1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
                2 + I Sqrt[2] g}, -z] + (1 + 2 I Sqrt[2] g - 
                2 g^2) Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
               2 + I Sqrt[2] g, -z] Log[z])) + (
       12 I z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
         2 + I Sqrt[2] g, -z] Zeta[3])/(-I + Sqrt[2] g))) + 
 2/3 Sqrt[2]
   g^3 Sin[
   Sqrt[2] g Log[z]] (1/
     2 z^(-I Sqrt[2]
       g) ((6 I \[Pi]^2 z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z])/(I + Sqrt[2] g) + (
       6 I \[Pi]^2 z^2 Hypergeometric2F1[2, 2 - I Sqrt[2] g, 
         3 - I Sqrt[2] g, -z])/(2 I + Sqrt[2] g) + (
       3 \[Pi]^2 z HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
          1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
          2 - I Sqrt[2] g}, -z])/(I + Sqrt[2] g)^2 - (
       3 I HypergeometricPFQ[{2, -I Sqrt[2] g, -I Sqrt[2] g, -I Sqrt[
           2] g}, {1 - I Sqrt[2] g, 1 - I Sqrt[2] g, 
          1 - I Sqrt[2] g}, -z])/(Sqrt[2] g^3) - (
       3 \[Pi]^2 z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z] Log[z])/(I + Sqrt[2] g)^2 + (
       3 I Sqrt[2]
         g \[Pi]^2 z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z] Log[z])/(I + Sqrt[2] g)^2 + (
       3 HypergeometricPFQ[{2, -I Sqrt[2] g, -I Sqrt[2] g}, {1 - 
           I Sqrt[2] g, 1 - I Sqrt[2] g}, -z] Log[z])/g^2 + (
       3 I Hypergeometric2F1[2, -I Sqrt[2] g, 
         1 - I Sqrt[2] g, -z] Log[z]^2)/(Sqrt[2] g) + 
       1/(I + Sqrt[2]
           g)^4z (-6 HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, -z] + 
          6 (1 - I Sqrt[2] g) HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, -z] Log[z] + 
          3 (-1 + 2 I Sqrt[2] g + 2 g^2) HypergeometricPFQ[{2, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g}, -z] Log[
            z]^2 + (1 - I Sqrt[2] g)^3 Hypergeometric2F1[2, 
            1 - I Sqrt[2] g, 2 - I Sqrt[2] g, -z] Log[z]^3) + 
       1/(1 - I Sqrt[2]
           g)^312 z (2 HypergeometricPFQ[{2, 1 - I Sqrt[2] g, 
             1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
             2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, -z] + 
          Log[z] ((-2 + 2 I Sqrt[2] g) HypergeometricPFQ[{2, 
                1 - I Sqrt[2] g, 1 - I Sqrt[2] g}, {2 - I Sqrt[2] g, 
                2 - I Sqrt[2] g}, -z] + (1 - 2 I Sqrt[2] g - 
                2 g^2) Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
               2 - I Sqrt[2] g, -z] Log[z])) + 
       1/(2 - I Sqrt[2]
           g)^318 z^2 (HypergeometricPFQ[{2, 2 - I Sqrt[2] g, 
            2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, {3 - I Sqrt[2] g, 
            3 - I Sqrt[2] g, 3 - I Sqrt[2] g}, -z] + 
          Log[z] ((-2 + I Sqrt[2] g) HypergeometricPFQ[{2, 
                2 - I Sqrt[2] g, 2 - I Sqrt[2] g}, {3 - I Sqrt[2] g, 
                3 - I Sqrt[2] g}, -z] + (2 - 2 I Sqrt[2] g - 
                g^2) Hypergeometric2F1[2, 2 - I Sqrt[2] g, 
               3 - I Sqrt[2] g, -z] Log[z])) - (
       12 I z Hypergeometric2F1[2, 1 - I Sqrt[2] g, 
         2 - I Sqrt[2] g, -z] Zeta[3])/(I + Sqrt[2] g)) + 
    1/2 z^(I Sqrt[2]
       g) (-((6 I \[Pi]^2 z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
          2 + I Sqrt[2] g, -z])/(-I + Sqrt[2] g)) - (
       6 I \[Pi]^2 z^2 Hypergeometric2F1[2, 2 + I Sqrt[2] g, 
         3 + I Sqrt[2] g, -z])/(-2 I + Sqrt[2] g) + (
       3 \[Pi]^2 z HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
          1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
          2 + I Sqrt[2] g}, -z])/(-I + Sqrt[2] g)^2 + (
       3 I HypergeometricPFQ[{2, I Sqrt[2] g, I Sqrt[2] g, 
          I Sqrt[2] g}, {1 + I Sqrt[2] g, 1 + I Sqrt[2] g, 
          1 + I Sqrt[2] g}, -z])/(Sqrt[2] g^3) - (
       3 \[Pi]^2 z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
         2 + I Sqrt[2] g, -z] Log[z])/(-I + Sqrt[2] g)^2 - (
       3 I Sqrt[2]
         g \[Pi]^2 z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
         2 + I Sqrt[2] g, -z] Log[z])/(-I + Sqrt[2] g)^2 + (
       3 HypergeometricPFQ[{2, I Sqrt[2] g, 
          I Sqrt[2] g}, {1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, -z] Log[
         z])/g^2 - (
       3 I Hypergeometric2F1[2, I Sqrt[2] g, 1 + I Sqrt[2] g, -z] Log[
         z]^2)/(Sqrt[2] g) + 
       1/(2 + I Sqrt[2]
           g)^39 z^2 (2 HypergeometricPFQ[{2, 2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, {3 + I Sqrt[2] g, 
             3 + I Sqrt[2] g, 3 + I Sqrt[2] g}, -z] - 
          2 (2 + I Sqrt[2] g) HypergeometricPFQ[{2, 2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g}, {3 + I Sqrt[2] g, 
             3 + I Sqrt[2] g}, -z] Log[
            z] + (4 + 4 I Sqrt[2] g - 2 g^2) Hypergeometric2F1[2, 
            2 + I Sqrt[2] g, 3 + I Sqrt[2] g, -z] Log[z]^2) + 
       1/(-I + Sqrt[2]
           g)^4z (-6 HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, -z] + 
          6 (1 + I Sqrt[2] g) HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, -z] Log[z] + 
          3 (-1 - 2 I Sqrt[2] g + 2 g^2) HypergeometricPFQ[{2, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g}, -z] Log[
            z]^2 + (1 + I Sqrt[2] g)^3 Hypergeometric2F1[2, 
            1 + I Sqrt[2] g, 2 + I Sqrt[2] g, -z] Log[z]^3) + 
       1/(1 + I Sqrt[2]
           g)^312 z (2 HypergeometricPFQ[{2, 1 + I Sqrt[2] g, 
             1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
             2 + I Sqrt[2] g, 2 + I Sqrt[2] g}, -z] + 
          Log[z] ((-2 - 2 I Sqrt[2] g) HypergeometricPFQ[{2, 
                1 + I Sqrt[2] g, 1 + I Sqrt[2] g}, {2 + I Sqrt[2] g, 
                2 + I Sqrt[2] g}, -z] + (1 + 2 I Sqrt[2] g - 
                2 g^2) Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
               2 + I Sqrt[2] g, -z] Log[z])) + (
       12 I z Hypergeometric2F1[2, 1 + I Sqrt[2] g, 
         2 + I Sqrt[2] g, -z] Zeta[3])/(-I + Sqrt[2] g)))

==> anc/IFladder_triangle.m <==
(*I integral for Ftriangle x Fladder*)

-4 g^2 + (2 g^4 \[Pi]^2)/3 + (
 2 Sqrt[2] g Tanh[Sqrt[2] g \[Pi]])/\[Pi] + 
 Sqrt[2] g^3 \[Pi] Tanh[Sqrt[2] g \[Pi]] - 
 1/3 Sqrt[2] g^5 \[Pi]^3 Tanh[Sqrt[2] g \[Pi]] - 
 16 ((g^5 \[Pi]^3 Tanh[Sqrt[2] g \[Pi]])/(
    360 Sqrt[
     2]) - ((-I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
           I Sqrt[2] g] Gamma[
           3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
            12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
            6 PolyGamma[0, -I Sqrt[2] g]^2 - 
            6 PolyGamma[1, -I Sqrt[2] g]) + 
         Gamma[-I Sqrt[2]
             g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
               Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
              I Sqrt[2] g] + 
            I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
              3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
               6 PolyGamma[0, I Sqrt[2] g]^2 - 
               6 PolyGamma[1, I Sqrt[2] g]))) Tanh[
        Sqrt[2] g \[Pi]])/(96 Sqrt[2]
        g^5 (-I + Sqrt[2] g) (I + Sqrt[2] g) (2 + 
         g^2) \[Pi] Gamma[-I Sqrt[2] g] Gamma[I Sqrt[2] g])) + 
 16 ((g^2 (-I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
           I Sqrt[2] g] Gamma[
           3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
            12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
            6 PolyGamma[0, -I Sqrt[2] g]^2 - 
            6 PolyGamma[1, -I Sqrt[2] g]) + 
         Gamma[-I Sqrt[2]
             g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
               Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
              I Sqrt[2] g] + 
            I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
              3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
               6 PolyGamma[0, I Sqrt[2] g]^2 - 
               6 PolyGamma[1, I Sqrt[2] g]))))/(96 (-I + 
         Sqrt[2] g) (I + Sqrt[2] g) (2 + g^2) Gamma[-I Sqrt[2]
          g] Gamma[I Sqrt[2] g]) + 1/(Sqrt[2] \[Pi])
    g^6 (-((-I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g])))/(48 g^3 (-I + 
              Sqrt[2] g) (I + Sqrt[2] g) (2 + g^2)^2 Gamma[-I Sqrt[2]
               g] Gamma[I Sqrt[2] g])) - (-I g (-Sqrt[2] - 3 I g + 
             Sqrt[2] g^2) Gamma[I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 
          Gamma[-I Sqrt[2]
              g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g])))/(48 Sqrt[2]
           g^4 (-I + Sqrt[2] g) (I + Sqrt[2] g)^2 (2 + 
            g^2) Gamma[-I Sqrt[2] g] Gamma[
           I Sqrt[2]
             g]) - (-I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 
          Gamma[-I Sqrt[2]
              g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g])))/(48 Sqrt[2]
           g^4 (-I + Sqrt[2] g)^2 (I + Sqrt[2] g) (2 + 
            g^2) Gamma[-I Sqrt[2] g] Gamma[
           I Sqrt[2]
             g]) - (-I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 
          Gamma[-I Sqrt[2]
              g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g])))/(24 g^5 (-I + 
            Sqrt[2] g) (I + Sqrt[2] g) (2 + g^2) Gamma[-I Sqrt[2]
             g] Gamma[I Sqrt[2] g]) + (I PolyGamma[
           0, -I Sqrt[2]
             g] (-I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]))))/(48 Sqrt[2]
           g^4 (-I + Sqrt[2] g) (I + Sqrt[2] g) (2 + 
            g^2) Gamma[-I Sqrt[2] g] Gamma[
           I Sqrt[2] g]) - (I PolyGamma[0, 
           I Sqrt[2]
             g] (-I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]))))/(48 Sqrt[2]
           g^4 (-I + Sqrt[2] g) (I + Sqrt[2] g) (2 + 
            g^2) Gamma[-I Sqrt[2] g] Gamma[
           I Sqrt[2] g]) + (-I g (-3 I + 2 Sqrt[2] g) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) - 
          I (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 
          Sqrt[2] g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
            I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) - 
          Sqrt[2] g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) - 
          I Sqrt[2]
            Gamma[-I Sqrt[2] g] PolyGamma[
            0, -I Sqrt[2]
              g] (12 (2 + 5 g^2 + 2 g^4) (-1 + 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g])) - 
          I g (-Sqrt[2] - 3 I g + Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (-12 I Sqrt[2]
               EulerGamma PolyGamma[1, -I Sqrt[2] g] - 
             12 I Sqrt[2]
               PolyGamma[0, -I Sqrt[2] g] PolyGamma[
               1, -I Sqrt[2] g] + 
             6 I Sqrt[2] PolyGamma[2, -I Sqrt[2] g]) + 
          Gamma[-I Sqrt[2]
              g] (12 (10 g + 8 g^3) (-1 + 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             12 (2 + 5 g^2 + 
                2 g^4) (Sqrt[2] \[Pi] Coth[Sqrt[2] g \[Pi]] - 
                2 g \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
               I Sqrt[2] g] + 
             12 I Sqrt[
              2] (2 + 5 g^2 + 2 g^4) (-1 + 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] + 
             I g (3 I + 2 Sqrt[2] g) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g]) + 
             I (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g]) - 
             Sqrt[2] g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] PolyGamma[0, 
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g]) + 
             I g (-Sqrt[2] + 3 I g + Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (12 I Sqrt[2]
                  EulerGamma PolyGamma[1, I Sqrt[2] g] + 
                12 I Sqrt[2]
                  PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                  I Sqrt[2] g] - 
                6 I Sqrt[2] PolyGamma[2, I Sqrt[2] g])))/(96 g^4 (-I +
             Sqrt[2] g) (I + Sqrt[2] g) (2 + g^2) Gamma[-I Sqrt[2]
             g] Gamma[I Sqrt[2] g])) Tanh[Sqrt[2] g \[Pi]]) - 
 8 (((-(g^2/(384 (1 - I Sqrt[2] g) (1 + I Sqrt[2] g))) + 
         1/96 g^2 (-(1/(2 (1 - I Sqrt[2] g) (1 + I Sqrt[2] g)^2)) - 
            1/(2 (1 - I Sqrt[2] g)^2 (1 + I Sqrt[2] g))) + 
         1/96 g^2 (1/(2 (1 - I Sqrt[2] g)^2 (1 + I Sqrt[2] g)^2) + (
            1/(2 (1 - I Sqrt[2] g)^3) + 1/(4 (1 - I Sqrt[2] g)^2))/(
            1 + I Sqrt[2] g) + (
            1/(2 (1 + I Sqrt[2] g)^3) + 1/(4 (1 + I Sqrt[2] g)^2))/(
            1 - I Sqrt[2] g))) (g (-I Sqrt[2] + 3 g + 
            I Sqrt[2] g^2) Gamma[I Sqrt[2] g] Gamma[
           3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
            12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
            6 PolyGamma[0, -I Sqrt[2] g]^2 - 
            6 PolyGamma[1, -I Sqrt[2] g]) + 
         Gamma[-I Sqrt[2]
             g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
               Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
              I Sqrt[2] g] + 
            g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
              3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
               6 PolyGamma[0, I Sqrt[2] g]^2 - 
               6 PolyGamma[1, I Sqrt[2] g]))))/((2 + 
         g^2) Gamma[-I Sqrt[2] g] Gamma[I Sqrt[2] g]) + 
    2 (-(g^2/(192 (1 - I Sqrt[2] g) (1 + I Sqrt[2] g)^2)) - g^2/(
       192 (1 - I Sqrt[2] g)^2 (1 + I Sqrt[2] g)) + g^2/(
       192 (1 - I Sqrt[2] g) (1 + 
          I Sqrt[2]
            g))) (-((2 (g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                I Sqrt[2] g] Gamma[
                3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                 6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, -I Sqrt[2] g]) + 
              Gamma[-I Sqrt[2]
                  g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                    Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                   I Sqrt[2] g] + 
                 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                   3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]))))/((2 + 
              g^2)^2 Gamma[-I Sqrt[2] g] Gamma[
             I Sqrt[2] g])) - (I g PolyGamma[
           0, -I Sqrt[2]
             g] (g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]))))/(Sqrt[
          2] (2 + g^2) Gamma[-I Sqrt[2] g] Gamma[
           I Sqrt[2] g]) + (I g PolyGamma[0, 
           I Sqrt[2]
             g] (g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]))))/(Sqrt[
          2] (2 + g^2) Gamma[-I Sqrt[2] g] Gamma[
           I Sqrt[2] g]) + (g (-I Sqrt[2] + (3 g)/2) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 
          g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) - 1/Sqrt[2]
          I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
            
            I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
          I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
          I g Gamma[-I Sqrt[2] g] PolyGamma[
            0, -I Sqrt[2]
              g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g])) + 
          g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 I Sqrt[2]
               EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
             6 I Sqrt[2]
               g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
               1, -I Sqrt[2] g] - 
             3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
          Gamma[-I Sqrt[2]
              g] (12 (4 + 5 g^2) (1 - 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             12 (2 + 5 g^2 + 2 g^4) (1/2 - 
                g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
               I Sqrt[2] g] - 
             6 I Sqrt[2]
               g (2 + 5 g^2 + 2 g^4) (1 - 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] + 
             g (I Sqrt[2] + (3 g)/2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g]) + 
             g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
             I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] PolyGamma[0, 
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g]) + 
             
             g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (-6 I Sqrt[2]
                  EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                6 I Sqrt[2]
                  g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                  I Sqrt[2] g] + 
                3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])))/((2 + 
            g^2) Gamma[-I Sqrt[2] g] Gamma[I Sqrt[2] g])) + 1/(
    96 (1 - I Sqrt[2] g) (1 + I Sqrt[2] g))
    g^2 (1/Gamma[
        I Sqrt[2]
          g](8/((2 + g^2)^3 Gamma[-I Sqrt[2] g]) + (
          2 I Sqrt[2]
            g PolyGamma[
            0, -I Sqrt[2] g])/((2 + g^2)^2 Gamma[-I Sqrt[2] g]) + ((
           3 I g PolyGamma[0, -I Sqrt[2] g])/(
           2 Sqrt[2] Gamma[-I Sqrt[2] g]) - (
           g^2 PolyGamma[0, -I Sqrt[2] g]^2)/(
           2 Gamma[-I Sqrt[2] g]) + (g^2 PolyGamma[1, -I Sqrt[2] g])/(
           2 Gamma[-I Sqrt[2] g]))/(
          2 + g^2)) (g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
            I Sqrt[2] g] Gamma[
            3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
             12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
             6 PolyGamma[0, -I Sqrt[2] g]^2 - 
             6 PolyGamma[1, -I Sqrt[2] g]) + 
          Gamma[-I Sqrt[2]
              g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
               I Sqrt[2] g] + 
             g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
               3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                6 PolyGamma[0, I Sqrt[2] g]^2 - 
                6 PolyGamma[1, I Sqrt[2] g]))) + 
       2 (-(2/((2 + g^2)^2 Gamma[-I Sqrt[2] g])) - (
          I g PolyGamma[0, -I Sqrt[2] g])/(
          Sqrt[2] (2 + g^2) Gamma[-I Sqrt[2] g])) (1/(
          Sqrt[2] Gamma[I Sqrt[2] g])
          I g PolyGamma[0, 
            I Sqrt[2]
              g] (g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
               I Sqrt[2] g] Gamma[
               3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                6 PolyGamma[1, -I Sqrt[2] g]) + 
             Gamma[-I Sqrt[2]
                 g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                   Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                  I Sqrt[2] g] + 
                g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                  3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                   6 PolyGamma[0, I Sqrt[2] g]^2 - 
                   6 PolyGamma[1, I Sqrt[2] g]))) + 1/
          
          Gamma[I Sqrt[2]
             g](g (-I Sqrt[2] + (3 g)/2) Gamma[I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) - 1/Sqrt[2]
            I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
              I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
            I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
            I g Gamma[-I Sqrt[2] g] PolyGamma[
              0, -I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g])) + 
            g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 I Sqrt[2]
                 EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
               6 I Sqrt[2]
                 g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                 1, -I Sqrt[2] g] - 
               3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (4 + 5 g^2) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               12 (2 + 5 g^2 + 2 g^4) (1/2 - 
                  g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                 I Sqrt[2] g] - 
               6 I Sqrt[2]
                 g (2 + 5 g^2 + 2 g^4) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] + 
               g (I Sqrt[2] + (3 g)/2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]) + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
               I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] PolyGamma[0, 
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]) + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (-6 I Sqrt[2]
                    EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                  6 I Sqrt[2]
                    g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                  3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])))) + 
       1/((2 + g^2) Gamma[-I Sqrt[2]
           g])((g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]))) (-((
             3 I g PolyGamma[0, I Sqrt[2] g])/(
             2 Sqrt[2] Gamma[I Sqrt[2] g])) - (
            g^2 PolyGamma[0, I Sqrt[2] g]^2)/(
            2 Gamma[I Sqrt[2] g]) + (g^2 PolyGamma[1, I Sqrt[2] g])/(
            2 Gamma[I Sqrt[2] g])) + 1/
         Gamma[I Sqrt[2] g]I Sqrt[2]
           g PolyGamma[0, 
           I Sqrt[2]
             g] (g (-I Sqrt[2] + (3 g)/2) Gamma[I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) - 1/Sqrt[2]
            I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
              I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
            I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
            I g Gamma[-I Sqrt[2] g] PolyGamma[
              0, -I Sqrt[2]
                g] (12 (2 + 5 g^2 + 2 g^4) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g])) + 
            g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 I Sqrt[2]
                 EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
               6 I Sqrt[2]
                 g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                 1, -I Sqrt[2] g] - 
               3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (12 (4 + 5 g^2) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               12 (2 + 5 g^2 + 2 g^4) (1/2 - 
                  g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                 I Sqrt[2] g] - 
               6 I Sqrt[2]
                 g (2 + 5 g^2 + 2 g^4) (1 - 
                  Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] + 
               g (I Sqrt[2] + (3 g)/2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]) + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
               I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] PolyGamma[0, 
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]) + 
               g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (-6 I Sqrt[2]
                    EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                  6 I Sqrt[2]
                    g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                  3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g]))) + 1/
         Gamma[I Sqrt[2]
            g]((-((3 g^2)/4) + 2 g (-I Sqrt[2] + (3 g)/2)) Gamma[
             I Sqrt[2] g] Gamma[
             3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
              12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
              6 PolyGamma[0, -I Sqrt[2] g]^2 - 
              6 PolyGamma[1, -I Sqrt[2] g]) + (-((
               3 I g Gamma[-I Sqrt[2] g] PolyGamma[0, -I Sqrt[2] g])/(
               2 Sqrt[2])) - 
              1/2 g^2 Gamma[-I Sqrt[2] g] PolyGamma[
                0, -I Sqrt[2] g]^2 - 
              1/2 g^2 Gamma[-I Sqrt[2] g] PolyGamma[
                1, -I Sqrt[2] g]) (12 (2 + 5 g^2 + 2 g^4) (1 - 
                 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                I Sqrt[2] g] + 
              g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                 6 PolyGamma[0, I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, I Sqrt[2] g])) + 
           2 (g (-I Sqrt[2] + (3 g)/2) + 
              g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2)) (-1/Sqrt[2]
               I g Gamma[I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] PolyGamma[0, 
                 I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
              I g Gamma[I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[
                0, 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                 6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, -I Sqrt[2] g]) + 
              Gamma[I Sqrt[2] g] Gamma[
                3 - I Sqrt[2] g] (6 I Sqrt[2]
                   EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
                 6 I Sqrt[2]
                   g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                   1, -I Sqrt[2] g] - 
                 3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g])) + 
           I Sqrt[2]
             g Gamma[-I Sqrt[2] g] PolyGamma[
             
             0, -I Sqrt[2]
               g] (12 (4 + 5 g^2) (1 - 
                 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                I Sqrt[2] g] + 
              12 (2 + 5 g^2 + 2 g^4) (1/2 - 
                 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                I Sqrt[2] g] - 
              6 I Sqrt[2]
                g (2 + 5 g^2 + 2 g^4) (1 - 
                 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] + 
              g (I Sqrt[2] + (3 g)/2) Gamma[
                3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                 6 PolyGamma[0, I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, I Sqrt[2] g]) + 
              g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                 6 PolyGamma[0, I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
              I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                3 + I Sqrt[2] g] PolyGamma[0, 
                3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                 6 PolyGamma[0, I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, I Sqrt[2] g]) + 
              g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                3 + I Sqrt[2] g] (-6 I Sqrt[2]
                   EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                 6 I Sqrt[2]
                   g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                   I Sqrt[2] g] + 
                 3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])) + 
           g (-I Sqrt[2] + 3 g + 
              I Sqrt[2]
                g^2) ((6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                 6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, -I Sqrt[2] g]) (g^2 Gamma[
                   I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                   I Sqrt[2] g] PolyGamma[0, 3 - I Sqrt[2] g] + 
                 Gamma[3 - I Sqrt[2] g] ((
                    3 I g Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g]) + 
                 Gamma[I Sqrt[2]
                     g] (-((3 I g Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                    3 - I Sqrt[2] g])/(2 Sqrt[2])) - 
                    1/2 g^2 Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                    3 - I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[3 - I Sqrt[2] g] PolyGamma[1, 
                    3 - I Sqrt[2] g])) + 
              2 (-((I g Gamma[I Sqrt[2] g] Gamma[
                    3 - I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g])/Sqrt[
                  2]) + (
                 I g Gamma[I Sqrt[2] g] Gamma[
                   3 - I Sqrt[2] g] PolyGamma[0, 3 - I Sqrt[2] g])/
                 Sqrt[2]) (6 I Sqrt[2]
                   EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
                 6 I Sqrt[2]
                   g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                   1, -I Sqrt[2] g] - 
                 3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
              Gamma[I Sqrt[2] g] Gamma[
                3 - I Sqrt[2]
                   g] (12 EulerGamma (-((
                    3 I g PolyGamma[1, -I Sqrt[2] g])/(2 Sqrt[2])) - 
                    1/2 g^2 PolyGamma[2, -I Sqrt[2] g]) + 
                 6 (-((3 I g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    1, -I Sqrt[2] g])/Sqrt[2]) - 
                    g^2 PolyGamma[1, -I Sqrt[2] g]^2 - 
                    g^2 PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    2, -I Sqrt[2] g]) - 
                 6 (-((3 I g PolyGamma[2, -I Sqrt[2] g])/(
                    2 Sqrt[2])) - 
                    1/2 g^2 PolyGamma[3, -I Sqrt[2] g]))) + 
           Gamma[-I Sqrt[2]
               g] (48 (1 - 
                 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                I Sqrt[2] g] + 
              24 (4 + 5 g^2) ((1/2 - 
                    g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                   I Sqrt[2] g] - (
                 I g (1 - 
                    Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                   I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g])/Sqrt[
                 2]) + (-((3 g^2)/4) + 
                 2 g (I Sqrt[2] + (3 g)/2)) Gamma[
                3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                 6 PolyGamma[0, I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, I Sqrt[2] g]) + 
              12 (2 + 5 g^2 + 
                 2 g^4) ((-(1/4) - 
                    Sqrt[2] g \[Pi] (-((
                    3 g \[Pi] Csch[Sqrt[2] g \[Pi]]^2)/(2 Sqrt[2])) + 
                    g^2 \[Pi]^2 Coth[Sqrt[2] g \[Pi]] Csch[
                    Sqrt[2] g \[Pi]]^2)) Gamma[I Sqrt[2] g] - 
                 I Sqrt[2]
                   g (1/2 - 
                    g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                   I Sqrt[2] g] PolyGamma[0, 
                   I Sqrt[2] g] + (1 - 
                    Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) ((
                    3 I g Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g])) + 
              2 (g (I Sqrt[2] + (3 g)/2) + 
                 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2)) (-1/Sqrt[2]
                  I g Gamma[3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                 Gamma[3 + 
                    I Sqrt[2] g] (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                    6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                    3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])) + 
              g (I Sqrt[2] + 3 g - 
                 I Sqrt[2]
                   g^2) ((6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) ((
                    3 I g Gamma[3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 Gamma[3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[3 + I Sqrt[2] g] PolyGamma[1, 
                    3 + I Sqrt[2] g]) - 
                 I Sqrt[2]
                   g Gamma[3 + I Sqrt[2] g] PolyGamma[0, 
                   3 + I Sqrt[2] g] (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                    6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                    3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g]) + 
                 Gamma[3 + 
                    I Sqrt[2]
                     g] (12 EulerGamma ((
                    3 I g PolyGamma[1, I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 PolyGamma[2, I Sqrt[2] g]) + 
                    6 ((3 I g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g])/Sqrt[2] - 
                    g^2 PolyGamma[1, I Sqrt[2] g]^2 - 
                    g^2 PolyGamma[0, I Sqrt[2] g] PolyGamma[2, 
                    I Sqrt[2] g]) - 
                    6 ((3 I g PolyGamma[2, I Sqrt[2] g])/(
                    2 Sqrt[2]) - 
                    1/2 g^2 PolyGamma[3, I Sqrt[2] g]))))))) + 
    4 g^10 (-((
        3 + 6 g^2 - 24 g^4 + 2 g^2 \[Pi]^2 + 4 g^4 \[Pi]^2 - 
         3 Sqrt[2] Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
         6 Sqrt[2]
           g^2 Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
        16 g^8 (1 + 2 g^2))) + 1/(
       12 g^6)(-((
          3 + 6 g^2 - 24 g^4 + 2 g^2 \[Pi]^2 + 4 g^4 \[Pi]^2 - 
           3 Sqrt[2] Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
           6 Sqrt[2]
             g^2 Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(1 + 
            2 g^2)^2) + 1/(
         1 + 2 g^2)(3 - 24 g^2 + \[Pi]^2 + 4 g^2 \[Pi]^2 + (
           3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           2 Sqrt[2] Sqrt[-g^2]) + (
           3 g^2 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           Sqrt[2] Sqrt[-g^2]) - 
           3 Sqrt[2] Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
           3/2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2 - 
           3 g^2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2)) - 1/(
       24 g^4)((
         2 (3 + 6 g^2 - 24 g^4 + 2 g^2 \[Pi]^2 + 4 g^4 \[Pi]^2 - 
            3 Sqrt[2]
              Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
            6 Sqrt[2]
              g^2 Sqrt[-g^2] \[Pi] Cot[
              Sqrt[2] Sqrt[-g^2] \[Pi]]))/(1 + 2 g^2)^3 - 
         1/(1 + 2 g^2)^22 (3 - 24 g^2 + \[Pi]^2 + 4 g^2 \[Pi]^2 + (
            3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
            2 Sqrt[2] Sqrt[-g^2]) + (
            3 g^2 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
            Sqrt[2] Sqrt[-g^2]) - 
            3 Sqrt[2]
              Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
            3/2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2 - 
            3 g^2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2) + 1/(
         1 + 2 g^2)(-12 + 2 \[Pi]^2 + (
           3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           8 Sqrt[2] (-g^2)^(3/2)) + (
           3 g^2 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           4 Sqrt[2] (-g^2)^(3/2)) + (
           3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           Sqrt[2] Sqrt[-g^2]) - 
           9/2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2 - (
           3 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(4 g^2) - 
           3 Sqrt[2]
             Sqrt[-g^2] \[Pi] ((\[Pi] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(
              8 Sqrt[2] (-g^2)^(
               3/2)) - (\[Pi]^2 Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(4 g^2)) - 
           6 Sqrt[2]
             g^2 Sqrt[-g^2] \[Pi] ((\[Pi] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(
              8 Sqrt[2] (-g^2)^(
               3/2)) - (\[Pi]^2 Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(4 g^2)))) + ((-(5/(
             256 Sqrt[2] (-g^2)^(
              7/2) (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2]))) - (
            1/(2 Sqrt[2]
               Sqrt[-g^2] (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2])^2) - 
             1/((4 + 2 g^2)^2 (-1 + Sqrt[2] Sqrt[-g^2])))/(
            32 Sqrt[2] (-g^2)^(
             5/2)) - (-(1/(
              Sqrt[2] Sqrt[-g^2] (4 + 2 g^2)^2 (-1 + 
                 Sqrt[2] Sqrt[-g^2])^2)) + 
             2/((4 + 2 g^2)^3 (-1 + Sqrt[2] Sqrt[-g^2])) + (-(1/(
               4 g^2 (-1 + Sqrt[2] Sqrt[-g^2])^3)) + 1/(
              8 Sqrt[2] (-g^2)^(3/2) (-1 + Sqrt[2] Sqrt[-g^2])^2))/(
             4 + 2 g^2))/(
            48 Sqrt[2] (-g^2)^(
             3/2))) ((2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
              Sqrt[2] Sqrt[-g^2]] Gamma[
              3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
               6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
               6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
            Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                 Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                  2 g^2 (-6 + \[Pi]^2)) Gamma[
                 Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                  3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))))/((1 + 
            Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
           Sqrt[2] Sqrt[-g^2]]) + 
       2 (-(1/(192 g^4 (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2])^2)) + 1/(
          48 Sqrt[2] (-g^2)^(
           3/2) (4 + 2 g^2)^2 (-1 + Sqrt[2] Sqrt[-g^2])) - 1/(
          64 Sqrt[2] (-g^2)^(
           5/2) (4 + 2 g^2) (-1 + 
             Sqrt[2] Sqrt[-g^2]))) (((2 - 2 g^2 + 
                3 Sqrt[2] Sqrt[-g^2]) Gamma[Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
             Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])))/(2 Sqrt[2]
              Sqrt[-g^2] (1 + 
               Sqrt[2] Sqrt[-g^2])^2 Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]]) - (PolyGamma[
              0, -Sqrt[2]
                 Sqrt[-g^2]] ((2 - 2 g^2 + 
                  3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))))/(2 Sqrt[2]
              Sqrt[-g^2] (1 + 
               Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]]) + (PolyGamma[0, 
              Sqrt[2] Sqrt[-g^2]] ((2 - 2 g^2 + 
                  3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))))/(2 Sqrt[2]
              Sqrt[-g^2] (1 + 
               Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]]) + ((-1 - 3/(
                2 Sqrt[2] Sqrt[-g^2])) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) - 1/(
             2 Sqrt[2]
               Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
               Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
             2 Sqrt[2]
               Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
             2 Sqrt[2] Sqrt[-g^2])
             Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
               
               0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + (2 - 
                2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] ((
                3 Sqrt[2]
                  EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                Sqrt[-g^2] + (
                3 Sqrt[2]
                  PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                  1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                Sqrt[2] Sqrt[-g^2])) + 
             Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                  Sqrt[2] Sqrt[-g^2]] - 
                4 Sqrt[2]
                  Sqrt[-g^2] (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (
                Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                Sqrt[-g^2] + 
                2 (4 + 2 g^2) (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                  Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                   2 Sqrt[2] Sqrt[-g^2])) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                2 Sqrt[2]
                  Sqrt[-g^2])(-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                   2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                   3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                   3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                   Sqrt[2] Sqrt[-g^2]))))/((1 + 
               Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]])) - (1/
          Gamma[Sqrt[2]
             Sqrt[-g^2]]((-(1/(4 g^2 (1 + Sqrt[2] Sqrt[-g^2])^3)) + 
              1/(8 Sqrt[2] (-g^2)^(3/2) (1 + Sqrt[2] Sqrt[-g^2])^2))/
             Gamma[-Sqrt[2] Sqrt[-g^2]] + 
             PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]/(
             4 g^2 (1 + 
                Sqrt[2] Sqrt[-g^2])^2 Gamma[-Sqrt[2]
                  Sqrt[-g^2]]) + (-(
               PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]/(
               8 Sqrt[2] (-g^2)^(3/2) Gamma[-Sqrt[2] Sqrt[-g^2]])) - 
              PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2/(
              8 g^2 Gamma[-Sqrt[2] Sqrt[-g^2]]) + 
              PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]/(
              8 g^2 Gamma[-Sqrt[2] Sqrt[-g^2]]))/(
             1 + Sqrt[2]
                Sqrt[-g^2])) ((2 - 2 g^2 + 
                3 Sqrt[2] Sqrt[-g^2]) Gamma[Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
             Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))) + 
          2 (1/(2 Sqrt[2]
               Sqrt[-g^2] (1 + 
                Sqrt[2] Sqrt[-g^2])^2 Gamma[-Sqrt[2] Sqrt[-g^2]]) - 
             PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]/(
             2 Sqrt[2]
               Sqrt[-g^2] (1 + 
                Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]])) (1/(
             2 Sqrt[2] Sqrt[-g^2] Gamma[Sqrt[2] Sqrt[-g^2]])
             PolyGamma[0, 
               Sqrt[2] Sqrt[-g^2]] ((2 - 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  Sqrt[2] Sqrt[-g^2]] Gamma[
                  3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
                Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                     Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))) + 1/
             Gamma[Sqrt[2]
                Sqrt[-g^2]]((-1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) - 1/(
               2 Sqrt[2]
                 Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                 Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
               2 Sqrt[2]
                 Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
               2 Sqrt[2] Sqrt[-g^2])
               Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                 0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + (2 - 
                  2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] ((
                  3 Sqrt[2]
                    EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                  Sqrt[-g^2] + (
                  3 Sqrt[2]
                    PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                  3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                  Sqrt[2] Sqrt[-g^2])) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - 
                  4 Sqrt[2]
                    Sqrt[-g^2] (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (
                  Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                  Sqrt[-g^2] + 
                  2 (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                    2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                  2 Sqrt[2]
                    Sqrt[-g^2])(-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                    2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]))))) + 
          1/((1 + Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2]
               Sqrt[-g^2]])(((2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))) (PolyGamma[
                0, Sqrt[2] Sqrt[-g^2]]/(
               8 Sqrt[2] (-g^2)^(3/2) Gamma[Sqrt[2] Sqrt[-g^2]]) - 
               PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2/(
               8 g^2 Gamma[Sqrt[2] Sqrt[-g^2]]) + 
               PolyGamma[1, Sqrt[2] Sqrt[-g^2]]/(
               8 g^2 Gamma[Sqrt[2] Sqrt[-g^2]])) + 1/(
            Sqrt[2] Sqrt[-g^2] Gamma[Sqrt[2] Sqrt[-g^2]])
            
            PolyGamma[0, 
              Sqrt[2] Sqrt[-g^2]] ((-1 - 3/(
                  2 Sqrt[2] Sqrt[-g^2])) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) - 1/(
               2 Sqrt[2]
                 Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                 Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
               2 Sqrt[2]
                 Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
               2 Sqrt[2] Sqrt[-g^2])
               Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                 0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + (2 - 
                  2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] ((
                  3 Sqrt[2]
                    EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                  Sqrt[-g^2] + (
                  3 Sqrt[2]
                    PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                  3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                  Sqrt[2] Sqrt[-g^2])) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - 
                  4 Sqrt[2]
                    Sqrt[-g^2] (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (
                  Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                  Sqrt[-g^2] + 
                  
                  2 (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                    2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                  2 Sqrt[2]
                    Sqrt[-g^2])(-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                    2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])))) + 1/
            Gamma[Sqrt[2]
               Sqrt[-g^2]](((
                 Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                   0, -Sqrt[2] Sqrt[-g^2]])/(
                 8 Sqrt[2] (-g^2)^(3/2)) - (
                 Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                   0, -Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                 Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                   1, -Sqrt[2] Sqrt[-g^2]])/(
                 8 g^2)) (-4 Sqrt[2]
                   Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                   Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                   3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + 
              Gamma[3 - 
                 Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                 6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                 6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) (-((
                  3 Gamma[Sqrt[2] Sqrt[-g^2]])/(
                  8 Sqrt[2] (-g^2)^(
                   3/2))) - ((-1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                   Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                   Sqrt[2] Sqrt[-g^2]])/(
                 Sqrt[2] Sqrt[-g^2]) + (2 - 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) (-((
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(8 Sqrt[2] (-g^2)^(3/2))) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/(8 g^2))) + 
              2 ((-1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                   Sqrt[2] Sqrt[-g^2]] - ((2 - 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                   Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                   Sqrt[2] Sqrt[-g^2]])/(2 Sqrt[2] Sqrt[-g^2])) (1/(
                 2 Sqrt[2] Sqrt[-g^2])
                 Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                   3 - Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
                 Gamma[3 - Sqrt[2] Sqrt[-g^2]] ((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2] + (
                    3 Sqrt[2]
                     PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                    3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]))) + 1/(Sqrt[2] Sqrt[-g^2])
              Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                   Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                   Sqrt[2] Sqrt[-g^2]] - 
                 4 Sqrt[2]
                   Sqrt[-g^2] (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                   Sqrt[2] Sqrt[-g^2]] + (
                 Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                 Sqrt[-g^2] + 
                 2 (4 + 2 g^2) (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                   Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                   Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                    2 Sqrt[2] Sqrt[-g^2])) Gamma[
                   3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                 2 Sqrt[2]
                   Sqrt[-g^2])(-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                   3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                   3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                    2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                   3 + Sqrt[2] Sqrt[-g^2]] (-((
                    
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]))) + (2 - 2 g^2 + 
                 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                Sqrt[2] Sqrt[-g^2]] ((6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) ((
                    Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 - Sqrt[2] Sqrt[-g^2]])/(
                    8 Sqrt[2] (-g^2)^(3/2)) - (
                    Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 - Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    3 - Sqrt[2] Sqrt[-g^2]])/(8 g^2)) + 1/(
                 Sqrt[2] Sqrt[-g^2])
                 Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                   3 - Sqrt[2] Sqrt[-g^2]] ((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2] + (
                    3 Sqrt[2]
                     PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                    3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])) + 
                 Gamma[3 - 
                    Sqrt[2] Sqrt[-g^2]] (12 EulerGamma (PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]]/(8 Sqrt[2] (-g^2)^(3/2)) -
                     PolyGamma[2, -Sqrt[2] Sqrt[-g^2]]/(8 g^2)) + 
                    6 ((PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/(
                    4 Sqrt[2] (-g^2)^(3/2)) - 
                    PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]^2/(4 g^2) - (
                    PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    2, -Sqrt[2] Sqrt[-g^2]])/(4 g^2)) - 
                    6 (PolyGamma[2, -Sqrt[2] Sqrt[-g^2]]/(
                    8 Sqrt[2] (-g^2)^(3/2)) - 
                    PolyGamma[3, -Sqrt[2] Sqrt[-g^2]]/(8 g^2)))) + 
              Gamma[-Sqrt[2]
                   Sqrt[-g^2]] (((2 Sqrt[2])/Sqrt[-g^2] + (
                    4 + 2 g^2)/(2 Sqrt[2] (-g^2)^(3/2))) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]] + 
                 2 (-4 Sqrt[2] Sqrt[-g^2] + (Sqrt[2] (4 + 2 g^2))/
                    Sqrt[-g^2]) ((-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - ((\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(2 Sqrt[2] Sqrt[-g^2])) - 
                 4 Sqrt[2]
                  
                   Sqrt[-g^2] (4 + 
                    2 g^2) (-(((-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])) + (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) (-((
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(8 Sqrt[2] (-g^2)^(3/2))) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/(
                    8 g^2))) + (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) (-((
                    3 Gamma[3 + Sqrt[2] Sqrt[-g^2]])/(
                    8 Sqrt[2] (-g^2)^(
                    3/2))) - ((1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]) + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) (-((
                    Gamma[3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(
                    8 Sqrt[2] (-g^2)^(3/2))) - (
                    Gamma[3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(8 g^2))) + 
                 2 ((1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] - ((-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(
                    2 Sqrt[2] Sqrt[-g^2])) (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])) + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                   3 + Sqrt[2]
                     Sqrt[-g^2]] (12 EulerGamma (-(
                    PolyGamma[1, Sqrt[2] Sqrt[-g^2]]/(
                    8 Sqrt[2] (-g^2)^(3/2))) - 
                    PolyGamma[2, Sqrt[2] Sqrt[-g^2]]/(8 g^2)) + 
                    6 (-((PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, Sqrt[2] Sqrt[-g^2]])/(
                    4 Sqrt[2] (-g^2)^(3/2))) - 
                    PolyGamma[1, Sqrt[2] Sqrt[-g^2]]^2/(4 g^2) - (
                    PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[2, 
                    Sqrt[2] Sqrt[-g^2]])/(4 g^2)) - 
                    6 (-(PolyGamma[2, Sqrt[2] Sqrt[-g^2]]/(
                    8 Sqrt[2] (-g^2)^(3/2))) - 
                    PolyGamma[3, Sqrt[2] Sqrt[-g^2]]/(
                    8 g^2)))))))/(48 Sqrt[2] (-g^2)^(
          3/2) (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2]))) + 
    1/\[Pi]3 Sqrt[2]
      g^7 (((1/(1440 g^6 (-I + Sqrt[2] g) (I + Sqrt[2] g)) + (
            g/(Sqrt[2] (-I + Sqrt[2] g) (I + Sqrt[2] g)^2) + g/(
             Sqrt[2] (-I + Sqrt[2] g)^2 (I + Sqrt[2] g)))/(
            720 g^6) + (
            g^2/((-I + Sqrt[2] g)^2 (I + Sqrt[2] g)^2) + (
             g^2/(-I + Sqrt[2] g)^3 - (3 g)/(
              2 Sqrt[2] (-I + Sqrt[2] g)^2))/(I + Sqrt[2] g) + (
             g^2/(I + Sqrt[2] g)^3 - (3 g)/(
              2 Sqrt[2] (I + Sqrt[2] g)^2))/(-I + Sqrt[2] g))/(
            2880 g^6)) (15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
              I Sqrt[2] g] Gamma[
              3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
               6 PolyGamma[0, -I Sqrt[2] g]^2 - 
               6 PolyGamma[1, -I Sqrt[2] g]) + 
            Gamma[-I Sqrt[2]
                g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                  45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                 I Sqrt[2] g] + 
               15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                 3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                  6 PolyGamma[0, I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, I Sqrt[2] g]))))/((2 + 
            g^2) Gamma[-I Sqrt[2] g] Gamma[I Sqrt[2] g]) + 
       2 (1/(2880 Sqrt[2] g^5 (-I + Sqrt[2] g) (I + Sqrt[2] g)^2) + 
          1/(2880 Sqrt[2] g^5 (-I + Sqrt[2] g)^2 (I + Sqrt[2] g)) + 
          1/(1440 g^6 (-I + Sqrt[2] g) (I + 
             Sqrt[2] g))) ((g^2 (15 g (-I Sqrt[2] + 3 g + 
                  I Sqrt[2] g^2) Gamma[I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 
               Gamma[-I Sqrt[2]
                   g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]))))/((2 + 
               g^2)^2 Gamma[-I Sqrt[2] g] Gamma[
              I Sqrt[2] g]) - (I g PolyGamma[
              0, -I Sqrt[2]
                g] (15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 
               Gamma[-I Sqrt[2]
                   g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]))))/(Sqrt[
             2] (2 + g^2) Gamma[-I Sqrt[2] g] Gamma[
              I Sqrt[2] g]) + (I g PolyGamma[0, 
              I Sqrt[2]
                g] (15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 
               Gamma[-I Sqrt[2]
                   g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]))))/(Sqrt[
             2] (2 + g^2) Gamma[-I Sqrt[2] g] Gamma[
              I Sqrt[2]
                g]) + (15 g (-((3 g)/2) - I Sqrt[2] g^2) Gamma[
               I Sqrt[2] g] Gamma[
               3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                6 PolyGamma[1, -I Sqrt[2] g]) - 
             15/2 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
               I Sqrt[2] g] Gamma[
               3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                6 PolyGamma[1, -I Sqrt[2] g]) - 1/Sqrt[2]
             15 I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
               I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
               I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
             15 I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
               I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
               3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
             I g Gamma[-I Sqrt[2] g] PolyGamma[
               0, -I Sqrt[2]
                 g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                   45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                  I Sqrt[2] g] + 
                15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                  3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                   6 PolyGamma[0, I Sqrt[2] g]^2 - 
                   6 PolyGamma[1, I Sqrt[2] g])) + 
             15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
               I Sqrt[2] g] Gamma[
               3 - I Sqrt[2] g] (6 I Sqrt[2]
                  EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
                6 I Sqrt[2]
                  g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                  1, -I Sqrt[2] g] - 
                3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
             Gamma[-I Sqrt[2]
                 g] (4 (-5 g^2 - 4 g^4) (45 + g^4 \[Pi]^4 - 
                   45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                  I Sqrt[2] g] + 
                4 (2 + 5 g^2 + 2 g^4) (-2 g^4 \[Pi]^4 + (
                   45 g \[Pi] Coth[Sqrt[2] g \[Pi]])/Sqrt[2] - 
                   45 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                  I Sqrt[2] g] - 
                2 I Sqrt[2]
                  g (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                   45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                  I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] - 
                15/2 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                  3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                   6 PolyGamma[0, I Sqrt[2] g]^2 - 
                   6 PolyGamma[1, I Sqrt[2] g]) + 
                15 g (-((3 g)/2) + I Sqrt[2] g^2) Gamma[
                  3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                   6 PolyGamma[0, I Sqrt[2] g]^2 - 
                   6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
                15 I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                  3 + I Sqrt[2] g] PolyGamma[0, 
                  3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                   6 PolyGamma[0, I Sqrt[2] g]^2 - 
                   6 PolyGamma[1, I Sqrt[2] g]) + 
                15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                  3 + I Sqrt[2] g] (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                   6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                   3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])))/((2 + 
               g^2) Gamma[-I Sqrt[2] g] Gamma[I Sqrt[2] g])) + (1/
          Gamma[I Sqrt[2]
             g](((2 g^4)/(2 + g^2)^3 - (2 g^2)/(2 + g^2)^2)/
             Gamma[-I Sqrt[2] g] - (
             I Sqrt[2]
               g^3 PolyGamma[
               0, -I Sqrt[2] g])/((2 + g^2)^2 Gamma[-I Sqrt[2]
                 g]) + ((3 I g PolyGamma[0, -I Sqrt[2] g])/(
              2 Sqrt[2] Gamma[-I Sqrt[2] g]) - (
              g^2 PolyGamma[0, -I Sqrt[2] g]^2)/(
              2 Gamma[-I Sqrt[2] g]) + (
              g^2 PolyGamma[1, -I Sqrt[2] g])/(
              2 Gamma[-I Sqrt[2] g]))/(
             2 + g^2)) (15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
               I Sqrt[2] g] Gamma[
               3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                6 PolyGamma[1, -I Sqrt[2] g]) + 
             Gamma[-I Sqrt[2]
                 g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                   45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                  I Sqrt[2] g] + 
                15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                  3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                   6 PolyGamma[0, I Sqrt[2] g]^2 - 
                   6 PolyGamma[1, I Sqrt[2] g]))) + 
          2 (g^2/((2 + g^2)^2 Gamma[-I Sqrt[2] g]) - (
             I g PolyGamma[0, -I Sqrt[2] g])/(
             Sqrt[2] (2 + g^2) Gamma[-I Sqrt[2] g])) (1/(
             Sqrt[2] Gamma[I Sqrt[2] g])
             I g PolyGamma[0, 
               I Sqrt[2]
                 g] (15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                  I Sqrt[2] g] Gamma[
                  3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                   6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                   6 PolyGamma[1, -I Sqrt[2] g]) + 
                Gamma[-I Sqrt[2]
                    g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                   15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]))) + 1/
             Gamma[I Sqrt[2]
                g](15 g (-((3 g)/2) - I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) - 
               15/2 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) - 1/Sqrt[2]
               15 I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                 I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
               15 I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
               I g Gamma[-I Sqrt[2] g] PolyGamma[
                 0, -I Sqrt[2]
                   g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g])) + 
               15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 I Sqrt[2]
                    EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
                  6 I Sqrt[2]
                    g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    1, -I Sqrt[2] g] - 
                  3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
               Gamma[-I Sqrt[2]
                   g] (4 (-5 g^2 - 4 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  4 (2 + 5 g^2 + 2 g^4) (-2 g^4 \[Pi]^4 + (
                    45 g \[Pi] Coth[Sqrt[2] g \[Pi]])/Sqrt[2] - 
                    45 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                    I Sqrt[2] g] - 
                  2 I Sqrt[2]
                    g (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] - 
                  15/2 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                  15 g (-((3 g)/2) + I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
                  15 I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                    6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                    3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])))) + 
          1/((2 + g^2) Gamma[-I Sqrt[2]
              g])((15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 
               Gamma[-I Sqrt[2]
                   g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]))) (-((
                3 I g PolyGamma[0, I Sqrt[2] g])/(
                2 Sqrt[2] Gamma[I Sqrt[2] g])) - (
               g^2 PolyGamma[0, I Sqrt[2] g]^2)/(
               2 Gamma[I Sqrt[2] g]) + (
               g^2 PolyGamma[1, I Sqrt[2] g])/(
               2 Gamma[I Sqrt[2] g])) + 1/
            Gamma[I Sqrt[2] g]I Sqrt[2]
              g PolyGamma[0, 
              I Sqrt[2]
                g] (15 g (-((3 g)/2) - I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) - 
               15/2 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) - 1/Sqrt[2]
               15 I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                 I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
               15 I g^2 (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                 3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                  6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                  6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
               I g Gamma[-I Sqrt[2] g] PolyGamma[
                 0, -I Sqrt[2]
                   g] (4 (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g])) + 
               15 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) Gamma[
                 I Sqrt[2] g] Gamma[
                 3 - I Sqrt[2] g] (6 I Sqrt[2]
                    EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
                  6 I Sqrt[2]
                    g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    1, -I Sqrt[2] g] - 
                  3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
               Gamma[-I Sqrt[2]
                   g] (4 (-5 g^2 - 4 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] + 
                  4 (2 + 5 g^2 + 2 g^4) (-2 g^4 \[Pi]^4 + (
                    45 g \[Pi] Coth[Sqrt[2] g \[Pi]])/Sqrt[2] - 
                    45 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                    I Sqrt[2] g] - 
                  2 I Sqrt[2]
                    g (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] - 
                  
                  15/2 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                  15 g (-((3 g)/2) + I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
                  15 I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                  15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                    6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                    3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g]))) + 1/
            Gamma[I Sqrt[2]
               g]((-15 g (-((3 g)/2) - I Sqrt[2] g^2) + 
                 45/4 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2) + 
                 15 g ((9 g)/4 + 2 I Sqrt[2] g^2)) Gamma[
                I Sqrt[2] g] Gamma[
                3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                 12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                 6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                 6 PolyGamma[1, -I Sqrt[2] g]) + (-((
                  3 I g Gamma[-I Sqrt[2] g] PolyGamma[
                    0, -I Sqrt[2] g])/(2 Sqrt[2])) - 
                 1/2 g^2 Gamma[-I Sqrt[2] g] PolyGamma[
                   0, -I Sqrt[2] g]^2 - 
                 1/2 g^2 Gamma[-I Sqrt[2] g] PolyGamma[
                   1, -I Sqrt[2] g]) (4 (2 + 5 g^2 + 2 g^4) (45 + 
                    g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                   I Sqrt[2] g] + 
                 15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                   3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g])) + 
              2 (15 g (-((3 g)/2) - I Sqrt[2] g^2) - 
                 15/2 g (-I Sqrt[2] + 3 g + I Sqrt[2] g^2)) (-1/Sqrt[
                  2]I g Gamma[I Sqrt[2] g] Gamma[
                    3 - I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                    6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, -I Sqrt[2] g]) + 1/Sqrt[2]
                 I g Gamma[I Sqrt[2] g] Gamma[
                   3 - I Sqrt[2] g] PolyGamma[0, 
                   3 - I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                    6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, -I Sqrt[2] g]) + 
                 Gamma[I Sqrt[2] g] Gamma[
                   3 - I Sqrt[2] g] (6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
                    6 I Sqrt[2]
                     g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    1, -I Sqrt[2] g] - 
                    3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g])) + 
              I Sqrt[2]
                g Gamma[-I Sqrt[2] g] PolyGamma[
                0, -I Sqrt[2]
                  g] (4 (-5 g^2 - 4 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                   I Sqrt[2] g] + 
                 4 (2 + 5 g^2 + 2 g^4) (-2 g^4 \[Pi]^4 + (
                    45 g \[Pi] Coth[Sqrt[2] g \[Pi]])/Sqrt[2] - 
                    45 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                   I Sqrt[2] g] - 
                 2 I Sqrt[2]
                   g (2 + 5 g^2 + 2 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                   I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g] - 
                 15/2 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                   3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                 15 g (-((3 g)/2) + I Sqrt[2] g^2) Gamma[
                   3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
                 15 I g^2 (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                   3 + I Sqrt[2] g] PolyGamma[0, 
                   3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                 15 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                   3 + I Sqrt[2] g] (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                    6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                    3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])) + 
              15 g (-I Sqrt[2] + 3 g + 
                 I Sqrt[2]
                   g^2) ((6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -I Sqrt[2] g] + 
                    6 PolyGamma[0, -I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, -I Sqrt[2] g]) (g^2 Gamma[
                    I Sqrt[2] g] Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g] PolyGamma[0, 3 - I Sqrt[2] g] + 
                    Gamma[3 - I Sqrt[2] g] ((
                    3 I g Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g]) + 
                    Gamma[I Sqrt[2]
                     g] (-((3 I g Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                    3 - I Sqrt[2] g])/(2 Sqrt[2])) - 
                    1/2 g^2 Gamma[3 - I Sqrt[2] g] PolyGamma[0, 
                    3 - I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[3 - I Sqrt[2] g] PolyGamma[1, 
                    3 - I Sqrt[2] g])) + 
                 2 (-((I g Gamma[I Sqrt[2] g] Gamma[
                    3 - I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g])/Sqrt[
                    2]) + (I g Gamma[I Sqrt[2] g] Gamma[
                    3 - I Sqrt[2] g] PolyGamma[0, 3 - I Sqrt[2] g])/
                    Sqrt[2]) (6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, -I Sqrt[2] g] + 
                    6 I Sqrt[2]
                     g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    1, -I Sqrt[2] g] - 
                    3 I Sqrt[2] g PolyGamma[2, -I Sqrt[2] g]) + 
                 Gamma[I Sqrt[2] g] Gamma[
                   3 - I Sqrt[2]
                     g] (12 EulerGamma (-((
                    3 I g PolyGamma[1, -I Sqrt[2] g])/(2 Sqrt[2])) - 
                    1/2 g^2 PolyGamma[2, -I Sqrt[2] g]) + 
                    6 (-((3 I g PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    1, -I Sqrt[2] g])/Sqrt[2]) - 
                    g^2 PolyGamma[1, -I Sqrt[2] g]^2 - 
                    g^2 PolyGamma[0, -I Sqrt[2] g] PolyGamma[
                    2, -I Sqrt[2] g]) - 
                    6 (-((3 I g PolyGamma[2, -I Sqrt[2] g])/(
                    2 Sqrt[2])) - 
                    1/2 g^2 PolyGamma[3, -I Sqrt[2] g]))) + 
              Gamma[-I Sqrt[2]
                  g] (4 (10 g^2 + 12 g^4) (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                   I Sqrt[2] g] + 
                 8 (-5 g^2 - 
                    4 g^4) ((-2 g^4 \[Pi]^4 + (
                    45 g \[Pi] Coth[Sqrt[2] g \[Pi]])/Sqrt[2] - 
                    45 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                    I Sqrt[2] g] - (
                    I g (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) Gamma[
                    I Sqrt[2] g] PolyGamma[0, I Sqrt[2] g])/Sqrt[
                    2]) + 45/
                  4 g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                   3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + 
                 4 (2 + 5 g^2 + 
                    2 g^4) ((6 g^4 \[Pi]^4 - (
                    135 g \[Pi] Coth[Sqrt[2] g \[Pi]])/(2 Sqrt[2]) + 
                    45 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2 - 
                    45 Sqrt[2]
                     g \[Pi] (-((3 g \[Pi] Csch[Sqrt[2] g \[Pi]]^2)/(
                    2 Sqrt[2])) + 
                    g^2 \[Pi]^2 Coth[Sqrt[2] g \[Pi]] Csch[
                    Sqrt[2] g \[Pi]]^2)) Gamma[I Sqrt[2] g] - 
                    I Sqrt[2]
                     g (-2 g^4 \[Pi]^4 + (
                    45 g \[Pi] Coth[Sqrt[2] g \[Pi]])/Sqrt[2] - 
                    45 g^2 \[Pi]^2 Csch[Sqrt[2] g \[Pi]]^2) Gamma[
                    I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g] + (45 + g^4 \[Pi]^4 - 
                    45 Sqrt[2] g \[Pi] Coth[Sqrt[2] g \[Pi]]) ((
                    3 I g Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[0, 
                    I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g])) - 
                 15 g ((-((3 g)/2) + I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) - 1/Sqrt[2]
                    I g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, I Sqrt[2] g]) + (I Sqrt[2] + 3 g - 
                    I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                    6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                    3 I Sqrt[2] g PolyGamma[2, I Sqrt[2] g])) + 
                 15 g ((6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, I Sqrt[2] g] + 
                    6 PolyGamma[0, I Sqrt[2] g]^2 - 
                    6 PolyGamma[1, 
                    I Sqrt[2] g]) (((9 g)/4 - 2 I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] - 
                    I Sqrt[2]
                     g (-((3 g)/2) + I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g] + (I Sqrt[2] + 3 g - 
                    I Sqrt[2] g^2) ((
                    3 I g Gamma[3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 Gamma[3 + I Sqrt[2] g] PolyGamma[0, 
                    3 + I Sqrt[2] g]^2 - 
                    1/2 g^2 Gamma[3 + I Sqrt[2] g] PolyGamma[1, 
                    3 + I Sqrt[2] g])) + 
                    2 ((-((3 g)/2) + I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] - (
                    I g (I Sqrt[2] + 3 g - I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2] g] PolyGamma[0, 3 + I Sqrt[2] g])/
                    Sqrt[2]) (-6 I Sqrt[2]
                     EulerGamma g PolyGamma[1, I Sqrt[2] g] - 
                    6 I Sqrt[2]
                     g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g] + 
                    3 I Sqrt[2]
                     g PolyGamma[2, I Sqrt[2] g]) + (I Sqrt[2] + 3 g -
                     I Sqrt[2] g^2) Gamma[
                    3 + I Sqrt[2]
                     g] (12 EulerGamma ((
                    3 I g PolyGamma[1, I Sqrt[2] g])/(2 Sqrt[2]) - 
                    1/2 g^2 PolyGamma[2, I Sqrt[2] g]) + 
                    6 ((3 I g PolyGamma[0, I Sqrt[2] g] PolyGamma[1, 
                    I Sqrt[2] g])/Sqrt[2] - 
                    g^2 PolyGamma[1, I Sqrt[2] g]^2 - 
                    g^2 PolyGamma[0, I Sqrt[2] g] PolyGamma[2, 
                    I Sqrt[2] g]) - 
                    6 ((3 I g PolyGamma[2, I Sqrt[2] g])/(
                    2 Sqrt[2]) - 
                    1/2 g^2 PolyGamma[3, 
                    I Sqrt[2] g])))))))/(2880 g^6 (-I + 
            Sqrt[2] g) (I + Sqrt[2] g))) Tanh[Sqrt[2] g \[Pi]] - 
    1/\[Pi]2 Sqrt[2]
      g^9 (-((
        3 + 6 g^2 - 24 g^4 + 2 g^2 \[Pi]^2 + 4 g^4 \[Pi]^2 - 
         3 Sqrt[2] Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
         6 Sqrt[2]
           g^2 Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
        16 g^8 (1 + 2 g^2))) + 1/(
       12 g^6)(-((
          3 + 6 g^2 - 24 g^4 + 2 g^2 \[Pi]^2 + 4 g^4 \[Pi]^2 - 
           3 Sqrt[2] Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
           6 Sqrt[2]
             g^2 Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(1 + 
            2 g^2)^2) + 1/(
         1 + 2 g^2)(3 - 24 g^2 + \[Pi]^2 + 4 g^2 \[Pi]^2 + (
           3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           2 Sqrt[2] Sqrt[-g^2]) + (
           3 g^2 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           Sqrt[2] Sqrt[-g^2]) - 
           3 Sqrt[2] Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
           3/2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2 - 
           3 g^2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2)) - 1/(
       24 g^4)((
         2 (3 + 6 g^2 - 24 g^4 + 2 g^2 \[Pi]^2 + 4 g^4 \[Pi]^2 - 
            3 Sqrt[2]
              Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
            6 Sqrt[2]
              g^2 Sqrt[-g^2] \[Pi] Cot[
              Sqrt[2] Sqrt[-g^2] \[Pi]]))/(1 + 2 g^2)^3 - 
         1/(1 + 2 g^2)^22 (3 - 24 g^2 + \[Pi]^2 + 4 g^2 \[Pi]^2 + (
            3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
            2 Sqrt[2] Sqrt[-g^2]) + (
            3 g^2 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
            Sqrt[2] Sqrt[-g^2]) - 
            3 Sqrt[2]
              Sqrt[-g^2] \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] - 
            3/2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2 - 
            3 g^2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2) + 1/(
         1 + 2 g^2)(-12 + 2 \[Pi]^2 + (
           3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           8 Sqrt[2] (-g^2)^(3/2)) + (
           3 g^2 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           4 Sqrt[2] (-g^2)^(3/2)) + (
           3 \[Pi] Cot[Sqrt[2] Sqrt[-g^2] \[Pi]])/(
           Sqrt[2] Sqrt[-g^2]) - 
           9/2 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2 - (
           3 \[Pi]^2 Csc[Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(4 g^2) - 
           3 Sqrt[2]
             Sqrt[-g^2] \[Pi] ((\[Pi] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(
              8 Sqrt[2] (-g^2)^(
               3/2)) - (\[Pi]^2 Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(4 g^2)) - 
           6 Sqrt[2]
             g^2 Sqrt[-g^2] \[Pi] ((\[Pi] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(
              8 Sqrt[2] (-g^2)^(
               3/2)) - (\[Pi]^2 Cot[Sqrt[2] Sqrt[-g^2] \[Pi]] Csc[
                Sqrt[2] Sqrt[-g^2] \[Pi]]^2)/(4 g^2)))) + ((-(5/(
             256 Sqrt[2] (-g^2)^(
              7/2) (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2]))) - (
            1/(2 Sqrt[2]
               Sqrt[-g^2] (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2])^2) - 
             1/((4 + 2 g^2)^2 (-1 + Sqrt[2] Sqrt[-g^2])))/(
            32 Sqrt[2] (-g^2)^(
             5/2)) - (-(1/(
              Sqrt[2] Sqrt[-g^2] (4 + 2 g^2)^2 (-1 + 
                 Sqrt[2] Sqrt[-g^2])^2)) + 
             2/((4 + 2 g^2)^3 (-1 + Sqrt[2] Sqrt[-g^2])) + (-(1/(
               4 g^2 (-1 + Sqrt[2] Sqrt[-g^2])^3)) + 1/(
              8 Sqrt[2] (-g^2)^(3/2) (-1 + Sqrt[2] Sqrt[-g^2])^2))/(
             4 + 2 g^2))/(
            48 Sqrt[2] (-g^2)^(
             3/2))) ((2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
              Sqrt[2] Sqrt[-g^2]] Gamma[
              3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
               12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
               6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
               6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
            Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                 Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                  2 g^2 (-6 + \[Pi]^2)) Gamma[
                 Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                  3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))))/((1 + 
            Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
           Sqrt[2] Sqrt[-g^2]]) + 
       2 (-(1/(192 g^4 (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2])^2)) + 1/(
          48 Sqrt[2] (-g^2)^(
           3/2) (4 + 2 g^2)^2 (-1 + Sqrt[2] Sqrt[-g^2])) - 1/(
          64 Sqrt[2] (-g^2)^(
           5/2) (4 + 2 g^2) (-1 + 
             Sqrt[2] Sqrt[-g^2]))) (((2 - 2 g^2 + 
                3 Sqrt[2] Sqrt[-g^2]) Gamma[Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
             Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])))/(2 Sqrt[2]
              Sqrt[-g^2] (1 + 
               Sqrt[2] Sqrt[-g^2])^2 Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]]) - (PolyGamma[
              0, -Sqrt[2]
                 Sqrt[-g^2]] ((2 - 2 g^2 + 
                  3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))))/(2 Sqrt[2]
              Sqrt[-g^2] (1 + 
               Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]]) + (PolyGamma[0, 
              Sqrt[2] Sqrt[-g^2]] ((2 - 2 g^2 + 
                  3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))))/(2 Sqrt[2]
              Sqrt[-g^2] (1 + 
               Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]]) + ((-1 - 3/(
                2 Sqrt[2] Sqrt[-g^2])) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) - 1/(
             2 Sqrt[2]
               Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
               Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
             2 Sqrt[2]
               Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
             2 Sqrt[2] Sqrt[-g^2])
             Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
               0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + (2 - 
           
                  2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
               Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] ((
                3 Sqrt[2]
                  EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                Sqrt[-g^2] + (
                3 Sqrt[2]
                  PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                  1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                Sqrt[2] Sqrt[-g^2])) + 
             Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                  Sqrt[2] Sqrt[-g^2]] - 
                4 Sqrt[2]
                  Sqrt[-g^2] (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (
                Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                Sqrt[-g^2] + 
                2 (4 + 2 g^2) (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                  Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                   2 Sqrt[2] Sqrt[-g^2])) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                2 Sqrt[2]
                  Sqrt[-g^2])(-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                   2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                   3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                   3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                   Sqrt[2] Sqrt[-g^2]))))/((1 + 
               Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2] Sqrt[-g^2]] Gamma[
              Sqrt[2] Sqrt[-g^2]])) - (1/
          Gamma[Sqrt[2]
             Sqrt[-g^2]]((-(1/(4 g^2 (1 + Sqrt[2] Sqrt[-g^2])^3)) + 
              1/(8 Sqrt[2] (-g^2)^(3/2) (1 + Sqrt[2] Sqrt[-g^2])^2))/
             Gamma[-Sqrt[2] Sqrt[-g^2]] + 
             PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]/(
             4 g^2 (1 + 
                Sqrt[2] Sqrt[-g^2])^2 Gamma[-Sqrt[2]
                  Sqrt[-g^2]]) + (-(
               PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]/(
               8 Sqrt[2] (-g^2)^(3/2) Gamma[-Sqrt[2] Sqrt[-g^2]])) - 
              PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2/(
              8 g^2 Gamma[-Sqrt[2] Sqrt[-g^2]]) + 
              PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]/(
              8 g^2 Gamma[-Sqrt[2] Sqrt[-g^2]]))/(
             1 + Sqrt[2]
                Sqrt[-g^2])) ((2 - 2 g^2 + 
                3 Sqrt[2] Sqrt[-g^2]) Gamma[Sqrt[2] Sqrt[-g^2]] Gamma[
               3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
             Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                  Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                   2 g^2 (-6 + \[Pi]^2)) Gamma[
                  Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  3 + Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))) + 
          2 (1/(2 Sqrt[2]
               Sqrt[-g^2] (1 + 
                Sqrt[2] Sqrt[-g^2])^2 Gamma[-Sqrt[2] Sqrt[-g^2]]) - 
             PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]/(
             2 Sqrt[2]
               Sqrt[-g^2] (1 + 
                Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2]
                  Sqrt[-g^2]])) ((PolyGamma[0, 
                 Sqrt[2] Sqrt[-g^2]] ((2 - 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    Sqrt[2] Sqrt[-g^2]] Gamma[
                    3 - Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
                  Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                     Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))))/(2 Sqrt[2]
                 Sqrt[-g^2] Gamma[Sqrt[2] Sqrt[-g^2]]) + 1/
             Gamma[Sqrt[2]
                Sqrt[-g^2]]((-1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) - 1/(
               
               2 Sqrt[2]
                 Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                 Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
               2 Sqrt[2]
                 Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                 3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
               2 Sqrt[2] Sqrt[-g^2])
               Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                 0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + (2 - 
                  2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] Gamma[
                 3 - Sqrt[2] Sqrt[-g^2]] ((
                  3 Sqrt[2]
                    EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                  Sqrt[-g^2] + (
                  3 Sqrt[2]
                    PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                  3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                  Sqrt[2] Sqrt[-g^2])) + 
               Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - 
                  4 Sqrt[2]
                    Sqrt[-g^2] (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (
                  Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                  Sqrt[-g^2] + 
                  2 (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                    2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                  2 Sqrt[2]
                    Sqrt[-g^2])(-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                    2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]))))) + (((2 - 2 g^2 + 
                   3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  Sqrt[2] Sqrt[-g^2]] Gamma[
                  3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
                Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                     Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]))) (PolyGamma[
                 0, Sqrt[2] Sqrt[-g^2]]/(
                8 Sqrt[2] (-g^2)^(3/2) Gamma[Sqrt[2] Sqrt[-g^2]]) - 
                PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2/(
                8 g^2 Gamma[Sqrt[2] Sqrt[-g^2]]) + 
                PolyGamma[1, Sqrt[2] Sqrt[-g^2]]/(
                8 g^2 Gamma[Sqrt[2] Sqrt[-g^2]])) + 1/(
             Sqrt[2] Sqrt[-g^2] Gamma[Sqrt[2] Sqrt[-g^2]])
             PolyGamma[0, 
               Sqrt[2] Sqrt[-g^2]] ((-1 - 3/(
                   2 Sqrt[2] Sqrt[-g^2])) Gamma[
                  Sqrt[2] Sqrt[-g^2]] Gamma[
                  3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) - 1/(
                2 Sqrt[2]
                  Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  Sqrt[2] Sqrt[-g^2]] Gamma[
                  3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                  
                  Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
                2 Sqrt[2]
                  Sqrt[-g^2])(2 - 2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  Sqrt[2] Sqrt[-g^2]] Gamma[
                  3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                  3 - Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                   12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                   6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                   6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 1/(
                2 Sqrt[2] Sqrt[-g^2])
                Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                  0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                     Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + (2 - 
                   2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                  Sqrt[2] Sqrt[-g^2]] Gamma[
                  3 - Sqrt[2] Sqrt[-g^2]] ((
                   3 Sqrt[2]
                     EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                   Sqrt[-g^2] + (
                   3 Sqrt[2]
                     PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                   3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                   Sqrt[2] Sqrt[-g^2])) + 
                Gamma[-Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                     Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - 
                   4 Sqrt[2]
                     Sqrt[-g^2] (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (
                   Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                   Sqrt[-g^2] + 
                   2 (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                    2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                   2 Sqrt[2]
                     Sqrt[-g^2])(-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                    2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])))) + 1/
             Gamma[Sqrt[2]
                Sqrt[-g^2]](((
                  Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    0, -Sqrt[2] Sqrt[-g^2]])/(
                  8 Sqrt[2] (-g^2)^(3/2)) - (
                  Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    0, -Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                  Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/(
                  8 g^2)) (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]])) + 
               Gamma[3 - 
                  Sqrt[2] Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                  12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                  6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                  6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) (-((
                   3 Gamma[Sqrt[2] Sqrt[-g^2]])/(
                   8 Sqrt[2] (-g^2)^(
                    3/2))) - ((-1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(
                  Sqrt[2] Sqrt[-g^2]) + (2 - 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) (-((
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(8 Sqrt[2] (-g^2)^(3/2))) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/(8 g^2))) + 
               2 ((-1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - ((2 - 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(2 Sqrt[2] Sqrt[-g^2])) (1/(
                  2 Sqrt[2] Sqrt[-g^2])
                  
                  Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 - Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) + 
                  Gamma[3 - Sqrt[2] Sqrt[-g^2]] ((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2] + (
                    3 Sqrt[2]
                     PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                    3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]))) + 1/(Sqrt[2] Sqrt[-g^2])
               Gamma[-Sqrt[2] Sqrt[-g^2]] PolyGamma[
                 0, -Sqrt[2] Sqrt[-g^2]] (-4 Sqrt[2]
                    Sqrt[-g^2] (4 + 2 g^2) (-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - 
                  4 Sqrt[2]
                    Sqrt[-g^2] (\[Pi]^2 + 2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] + (
                  Sqrt[2] (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]])/
                  Sqrt[-g^2] + 
                  2 (4 + 2 g^2) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]] + (1 - 3/(
                    2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) - 1/(
                  2 Sqrt[2]
                    Sqrt[-g^2])(-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) + (-2 + 
                    2 g^2 + 3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]))) + (2 - 2 g^2 + 
                  3 Sqrt[2] Sqrt[-g^2]) Gamma[
                 Sqrt[2] Sqrt[-g^2]] ((6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, -Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]) ((
                    Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 - Sqrt[2] Sqrt[-g^2]])/(
                    8 Sqrt[2] (-g^2)^(3/2)) - (
                    Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 - Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    3 - Sqrt[2] Sqrt[-g^2]])/(8 g^2)) + 1/(
                  Sqrt[2] Sqrt[-g^2])
                  Gamma[3 - Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 - Sqrt[2] Sqrt[-g^2]] ((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, -Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2] + (
                    3 Sqrt[2]
                     PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] - (
                    3 PolyGamma[2, -Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])) + 
                  Gamma[3 - 
                    Sqrt[2] Sqrt[-g^2]] (12 EulerGamma (PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]]/(8 Sqrt[2] (-g^2)^(3/2)) -
                     PolyGamma[2, -Sqrt[2] Sqrt[-g^2]]/(8 g^2)) + 
                    6 ((PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, -Sqrt[2] Sqrt[-g^2]])/(
                    4 Sqrt[2] (-g^2)^(3/2)) - 
                    PolyGamma[1, -Sqrt[2] Sqrt[-g^2]]^2/(4 g^2) - (
                    PolyGamma[0, -Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    2, -Sqrt[2] Sqrt[-g^2]])/(4 g^2)) - 
                    6 (PolyGamma[2, -Sqrt[2] Sqrt[-g^2]]/(
                    8 Sqrt[2] (-g^2)^(3/2)) - 
                    PolyGamma[3, -Sqrt[2] Sqrt[-g^2]]/(8 g^2)))) + 
               Gamma[-Sqrt[2]
                    Sqrt[-g^2]] (((2 Sqrt[2])/Sqrt[-g^2] + (
                    4 + 2 g^2)/(2 Sqrt[2] (-g^2)^(3/2))) (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[Sqrt[2] Sqrt[-g^2]] + 
                  2 (-4 Sqrt[2] Sqrt[-g^2] + (Sqrt[2] (4 + 2 g^2))/
                    Sqrt[-g^2]) ((-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] - ((\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(2 Sqrt[2] Sqrt[-g^2])) - 
                  4 Sqrt[2]
                    Sqrt[-g^2] (4 + 
                    2 g^2) (-(((-6 + \[Pi]^2) Gamma[
                    Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])) + (\[Pi]^2 + 
                    2 g^2 (-6 + \[Pi]^2)) (-((
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]])/(8 Sqrt[2] (-g^2)^(3/2))) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/(
                    8 g^2))) + (6 EulerGamma^2 + \[Pi]^2 + 
                    12 EulerGamma PolyGamma[0, Sqrt[2] Sqrt[-g^2]] + 
                    6 PolyGamma[0, Sqrt[2] Sqrt[-g^2]]^2 - 
                    6 PolyGamma[1, Sqrt[2] Sqrt[-g^2]]) (-((
                    3 Gamma[3 + Sqrt[2] Sqrt[-g^2]])/(
                    8 Sqrt[2] (-g^2)^(
                    3/2))) - ((1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2]) + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) (-((
                    Gamma[3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(
                    8 Sqrt[2] (-g^2)^(3/2))) - (
                    Gamma[3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]]^2)/(8 g^2) - (
                    Gamma[3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(8 g^2))) + 
                  2 ((1 - 3/(2 Sqrt[2] Sqrt[-g^2])) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] - ((-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2] Sqrt[-g^2]] PolyGamma[0, 
                    3 + Sqrt[2] Sqrt[-g^2]])/(
                    2 Sqrt[2] Sqrt[-g^2])) (-((
                    3 Sqrt[2]
                     EulerGamma PolyGamma[1, Sqrt[2] Sqrt[-g^2]])/
                    Sqrt[-g^2]) - (
                    3 Sqrt[2]
                     PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[1, 
                    Sqrt[2] Sqrt[-g^2]])/Sqrt[-g^2] + (
                    3 PolyGamma[2, Sqrt[2] Sqrt[-g^2]])/(
                    Sqrt[2] Sqrt[-g^2])) + (-2 + 2 g^2 + 
                    3 Sqrt[2] Sqrt[-g^2]) Gamma[
                    3 + Sqrt[2]
                     Sqrt[-g^2]] (12 EulerGamma (-(
                    PolyGamma[1, Sqrt[2] Sqrt[-g^2]]/(
                    8 Sqrt[2] (-g^2)^(3/2))) - 
                    PolyGamma[2, Sqrt[2] Sqrt[-g^2]]/(8 g^2)) + 
                    6 (-((PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[
                    1, Sqrt[2] Sqrt[-g^2]])/(
                    4 Sqrt[2] (-g^2)^(3/2))) - 
                    PolyGamma[1, Sqrt[2] Sqrt[-g^2]]^2/(4 g^2) - (
                    PolyGamma[0, Sqrt[2] Sqrt[-g^2]] PolyGamma[2, 
                    Sqrt[2] Sqrt[-g^2]])/(4 g^2)) - 
                    6 (-(PolyGamma[2, Sqrt[2] Sqrt[-g^2]]/(
                    8 Sqrt[2] (-g^2)^(3/2))) - 
                    PolyGamma[3, Sqrt[2] Sqrt[-g^2]]/(
                    8 g^2))))))/((1 + 
               Sqrt[2] Sqrt[-g^2]) Gamma[-Sqrt[2]
                 Sqrt[-g^2]]))/(48 Sqrt[2] (-g^2)^(
          3/2) (4 + 2 g^2) (-1 + Sqrt[2] Sqrt[-g^2]))) Tanh[
      Sqrt[2] g \[Pi]]) - 
 16 ((g^5 \[Pi]^3 Tanh[Sqrt[2] g \[Pi]])/(120 Sqrt[2]) + 1/(24 \[Pi])
    I g^4 Tanh[
      Sqrt[2] g \[Pi]] (\[Pi]^2 PolyGamma[0, 
         2 - I Sqrt[2] g] - \[Pi]^2 PolyGamma[0, 2 + I Sqrt[2] g] + 
       12 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] - 12 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1] + 6 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] - 6 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1])) + 
 16 (-1/(12 Sqrt[2])
     I g^5 (\[Pi]^2 PolyGamma[0, 2 - I Sqrt[2] g] - \[Pi]^2 PolyGamma[
          0, 2 + I Sqrt[2] g] + 12 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
           2 - I Sqrt[2] g}, 1] - 12 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
           2 + I Sqrt[2] g}, 1] + 6 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
           2 - I Sqrt[2] g}, 1] - 6 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
           2 + I Sqrt[2] g}, 1]) + 1/(24 \[Pi])
    I g^4 Tanh[
      Sqrt[2] g \[Pi]] (\[Pi]^2 PolyGamma[0, 
         2 - I Sqrt[2] g] - \[Pi]^2 PolyGamma[0, 2 + I Sqrt[2] g] + 
       12 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] - 12 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1] + 6 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] - 6 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1]) - 1/(12 Sqrt[2] \[Pi])
    g^5 Tanh[
      Sqrt[2] g \[Pi]] (\[Pi]^2 PolyGamma[1, 
         2 - I Sqrt[2] g] + \[Pi]^2 PolyGamma[1, 2 + I Sqrt[2] g] + 
       12 Gamma[2 - I Sqrt[2] g] PolyGamma[0, 2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] + 
       12 Gamma[2 + I Sqrt[2] g] PolyGamma[0, 2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1] + 12 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] + 12 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1] + 
       6 Gamma[2 - I Sqrt[2] g] PolyGamma[0, 2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] + 
       6 Gamma[2 + I Sqrt[2] g] PolyGamma[0, 2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1] + 18 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] + 18 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1] + 6 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 
          2 - I Sqrt[2] g}, 1] + 6 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "2"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 
          2 + I Sqrt[2] g}, 1])) - 1/\[Pi]4 Sqrt[2]
   g^5 Tanh[
   Sqrt[2] g \[Pi]] (PolyGamma[0, 1 - I Sqrt[2] g] Zeta[3] + 
    PolyGamma[0, 2 - I Sqrt[2] g] Zeta[3] + 
    PolyGamma[0, 1 + I Sqrt[2] g] Zeta[3] + 
    PolyGamma[0, 2 + I Sqrt[2] g] Zeta[3] + 2 Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
        
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 2, 
       2 - I Sqrt[2] g}, 1] + 2 Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "0"}], ")"}],
        
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 2, 
       2 + I Sqrt[2] g}, 1] + Gamma[2 - I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
        
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 1, 2 - I Sqrt[2] g}, {2, 2, 2, 
       2 - I Sqrt[2] g}, 1] + Gamma[2 + I Sqrt[2] g] 
\!\(\*SuperscriptBox[\(HypergeometricPFQRegularized\), 
TagBox[
RowBox[{"(", 
RowBox[{
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
RowBox[{"{", 
RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "0"}], ")"}],
        
Derivative],
MultilineFunction->None]\)[{1, 1, 1, 1, 2 + I Sqrt[2] g}, {2, 2, 2, 
       2 + I Sqrt[2] g}, 1])

==> anc/all_HPL_data.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{((76*Pi^6)/15 + 38*Pi^4*HPL[{0, 0}, z] + 264*Pi^2*HPL[{0, 0, 0, 0}, z] - 
   8*((-11*Pi^6)/40 - (3*Pi^4*HPL[{0, 0}, z])/4 - 
     3*Pi^2*HPL[{0, 0, 0, 0}, z] - 18*HPL[{0, 0, 0, 0, 0, 0}, z]) + 
   768*HPL[{0, 0, 0, 0, 0, 0}, z] + 
   5*(Pi^6 + 144*HPL[{0, 0, 0, 0, 0, 0}, z]))/6, 
 (2*(7*Pi^6 + 180*Pi^2*HPL[{-4}, z] - 360*Pi^2*HPL[{-3, -1}, z] + 
    180*Pi^2*HPL[{-3, 0}, z] + 13*Pi^4*HPL[{0, 0}, z] + 
    360*HPL[{-4, 0, 0}, z] - 720*HPL[{-3, -1, 0, 0}, z] + 
    360*HPL[{-3, 0, 0, 0}, z] + 360*HPL[{0, 0, 0, 0, 0, 0}, z] - 
    720*HPL[{-3}, z]*Zeta[3] + 180*Pi^2*HPL[{0}, z]*Zeta[3] + 
    360*HPL[{0, 0, 0}, z]*Zeta[3] - 360*Zeta[3]^2 + 360*HPL[{0}, z]*Zeta[5]))/
  45, 16*((13*Pi^6)/720 + (3*Pi^2*HPL[{-4}, z])/2 + (Pi^4*HPL[{-2}, z])/4 - 
   Pi^2*HPL[{-3, -1}, z] + (3*Pi^2*HPL[{-3, 0}, z])/2 - 
   Pi^2*HPL[{-2, -2}, z] - Pi^2*HPL[{-1, -3}, z] - 
   (Pi^4*HPL[{-1, -1}, z])/2 + (Pi^4*HPL[{-1, 0}, z])/4 + 
   (13*Pi^4*HPL[{0, 0}, z])/360 + 3*HPL[{-4, 0, 0}, z] - 
   Pi^2*HPL[{-2, -1, 0}, z] + 2*Pi^2*HPL[{-2, 0, 0}, z] - 
   Pi^2*HPL[{-1, -2, 0}, z] - 2*HPL[{-3, -1, 0, 0}, z] + 
   7*HPL[{-3, 0, 0, 0}, z] - 2*HPL[{-2, -2, 0, 0}, z] - 
   2*HPL[{-1, -3, 0, 0}, z] - 2*Pi^2*HPL[{-1, -1, 0, 0}, z] + 
   2*Pi^2*HPL[{-1, 0, 0, 0}, z] + (Pi^2*HPL[{0, 0, 0, 0}, z])/2 - 
   6*HPL[{-2, -1, 0, 0, 0}, z] + 10*HPL[{-2, 0, 0, 0, 0}, z] - 
   6*HPL[{-1, -2, 0, 0, 0}, z] - 12*HPL[{-1, -1, 0, 0, 0, 0}, z] + 
   10*HPL[{-1, 0, 0, 0, 0, 0}, z] + 15*HPL[{0, 0, 0, 0, 0, 0}, z] - 
   2*HPL[{-3}, z]*Zeta[3] - Pi^2*HPL[{-1}, z]*Zeta[3] + 
   (Pi^2*HPL[{0}, z]*Zeta[3])/2 - 2*HPL[{-2, 0}, z]*Zeta[3] - 
   2*HPL[{-1, 0, 0}, z]*Zeta[3] + 3*HPL[{0, 0, 0}, z]*Zeta[3]), 
 ((-781*Pi^6)/135 + 36864*HPL[{-5, 1}, -w] + 36864*HPL[{-5, 1}, w] + 
   31104*HPL[{-4, 2}, -w] + 31104*HPL[{-4, 2}, w] + 
   1024*Pi^2*HPL[{-3, 1}, -w] + 1024*Pi^2*HPL[{-3, 1}, w] + 
   24192*HPL[{-3, 3}, -w] + 24192*HPL[{-3, 3}, w] + 
   784*Pi^2*HPL[{-2, 2}, -w] + 784*Pi^2*HPL[{-2, 2}, w] + 
   16128*HPL[{-2, 4}, -w] + 16128*HPL[{-2, 4}, w] + 
   400*Pi^2*HPL[{-1, 3}, -w] + 400*Pi^2*HPL[{-1, 3}, w] + 
   6912*HPL[{-1, 5}, -w] + 6912*HPL[{-1, 5}, w] - 6912*HPL[{1, 5}, -w] - 
   6912*HPL[{1, 5}, w] - 16128*HPL[{2, 4}, -w] - 16128*HPL[{2, 4}, w] - 
   24192*HPL[{3, 3}, -w] - 24192*HPL[{3, 3}, w] - 31104*HPL[{4, 2}, -w] - 
   31104*HPL[{4, 2}, w] + 21504*HPL[{0, 0, 0, 0, 0, 0}, I*w] + 
   (743*Pi^4*Log[2]^2)/24 + (5*Pi^2*Log[2]^4)/6 + 
   HPL[{0, 0, 0, 0}, I*w]*(-640*Pi^2 + 3072*Log[2]^2) + 
   (25*Pi^4*Log[2]*Log[4])/48 - (5*Pi^2*Log[2]^3*Log[4])/12 + 
   3072*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 - w] - 3072*HPL[{0, 0, 0, 0}, I*w]*
    Log[2]*Log[1 - w] - 16*Pi^4*Log[1 - w]^2 - 19200*HPL[{-4, 1}, -w]*
    Log[I*w] - 19200*HPL[{-4, 1}, w]*Log[I*w] - 15360*HPL[{-3, 2}, -w]*
    Log[I*w] - 15360*HPL[{-3, 2}, w]*Log[I*w] - 10368*HPL[{-2, 3}, -w]*
    Log[I*w] - 10368*HPL[{-2, 3}, w]*Log[I*w] - 4224*HPL[{-1, 4}, -w]*
    Log[I*w] - 4224*HPL[{-1, 4}, w]*Log[I*w] + 3456*HPL[{1, 4}, -w]*
    Log[I*w] + 3456*HPL[{1, 4}, w]*Log[I*w] + 9600*HPL[{2, 3}, -w]*Log[I*w] + 
   9600*HPL[{2, 3}, w]*Log[I*w] + 14592*HPL[{3, 2}, -w]*Log[I*w] + 
   14592*HPL[{3, 2}, w]*Log[I*w] + ((256*Pi^4)/15 - 144*Pi^2*Log[2]^2)*
    Log[1 - w]*Log[I*w] + (-144*Pi^2*Log[2] + 24*Pi^2*Log[64])*Log[1 - w]^2*
    Log[I*w] - 48*Pi^2*Log[(1 - w)/8]*Log[1 - w]^2*Log[I*w] + 
   48*Pi^2*Log[1 - w]^3*Log[I*w] + 3840*HPL[{-3, 1}, -w]*Log[I*w]^2 + 
   3840*HPL[{-3, 1}, w]*Log[I*w]^2 + 2880*HPL[{-2, 2}, -w]*Log[I*w]^2 + 
   2880*HPL[{-2, 2}, w]*Log[I*w]^2 + 1344*HPL[{-1, 3}, -w]*Log[I*w]^2 + 
   1344*HPL[{-1, 3}, w]*Log[I*w]^2 + ((-724*Pi^4)/15 + 160*Pi^2*Log[2]^2)*
    Log[I*w]^2 - 64*Pi^2*Log[1 - w]^2*Log[I*w]^2 + 
   ((128*Pi^2)/3 - 192*Log[2]^2)*Log[1 - w]*Log[I*w]^3 + 
   (-192*Log[2] + 32*Log[64])*Log[1 - w]^2*Log[I*w]^3 - 
   64*Log[(1 - w)/8]*Log[1 - w]^2*Log[I*w]^3 + 64*Log[1 - w]^3*Log[I*w]^3 + 
   160*Pi^2*Log[1 - w]^2*Log[I*w]*Log[w] + 384*Log[1 - w]^2*Log[I*w]^3*
    Log[w] + 3072*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 + w] - 
   3072*HPL[{0, 0, 0, 0}, I*w]*Log[2]*Log[1 + w] + 
   ((256*Pi^4)/15 - 144*Pi^2*Log[2]^2)*Log[I*w]*Log[1 + w] + 
   ((128*Pi^2)/3 - 192*Log[2]^2)*Log[I*w]^3*Log[1 + w] - 
   16*Pi^4*Log[1 + w]^2 + (-144*Pi^2*Log[2] + 24*Pi^2*Log[64])*Log[I*w]*
    Log[1 + w]^2 + 160*Pi^2*Log[-w]*Log[I*w]*Log[1 + w]^2 - 
   64*Pi^2*Log[I*w]^2*Log[1 + w]^2 + (-192*Log[2] + 32*Log[64])*Log[I*w]^3*
    Log[1 + w]^2 + 384*Log[-w]*Log[I*w]^3*Log[1 + w]^2 - 
   48*Pi^2*Log[I*w]*Log[(1 + w)/8]*Log[1 + w]^2 - 
   64*Log[I*w]^3*Log[(1 + w)/8]*Log[1 + w]^2 + 
   48*Pi^2*Log[I*w]*Log[1 + w]^3 + 64*Log[I*w]^3*Log[1 + w]^3 + 
   32*Pi^4*PolyLog[2, (1 - w)/2] + 3072*HPL[{0, 0, 0, 0}, I*w]*
    PolyLog[2, (1 - w)/2] + 160*Pi^2*Log[I*w]^2*PolyLog[2, (1 - w)/2] + 
   32*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, 1 - w] + 
   384*Log[1 - w]*Log[I*w]^3*PolyLog[2, 1 - w] - (136*Pi^4*PolyLog[2, -w])/
    5 - 3072*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, -w] - 
   192*Pi^2*Log[I*w]^2*PolyLog[2, -w] + 32*Pi^2*Log[I*w]*Log[1 + w]*
    PolyLog[2, -w] + 384*Log[I*w]^3*Log[1 + w]*PolyLog[2, -w] - 
   192*Pi^2*PolyLog[2, -w]^2 - 768*Log[I*w]^2*PolyLog[2, -w]^2 - 
   (136*Pi^4*PolyLog[2, w])/5 - 3072*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, w] + 
   32*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, w] - 192*Pi^2*Log[I*w]^2*
    PolyLog[2, w] + 384*Log[1 - w]*Log[I*w]^3*PolyLog[2, w] - 
   192*Pi^2*PolyLog[2, w]^2 - 768*Log[I*w]^2*PolyLog[2, w]^2 + 
   32*Pi^4*PolyLog[2, (1 + w)/2] + 3072*HPL[{0, 0, 0, 0}, I*w]*
    PolyLog[2, (1 + w)/2] + 160*Pi^2*Log[I*w]^2*PolyLog[2, (1 + w)/2] + 
   32*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, 1 + w] + 
   384*Log[I*w]^3*Log[1 + w]*PolyLog[2, 1 + w] - 
   288*Pi^2*Log[I*w]*PolyLog[3, (1 - w)/2] - 
   384*Log[I*w]^3*PolyLog[3, (1 - w)/2] + 256*Pi^2*Log[I*w]*
    PolyLog[3, 1 - w] + 128*Pi^2*Log[I*w]*PolyLog[3, -w] + 
   400*Pi^2*Log[1 + w]*PolyLog[3, -w] + 576*Log[I*w]^2*Log[1 + w]*
    PolyLog[3, -w] + 400*Pi^2*Log[1 - w]*PolyLog[3, w] + 
   128*Pi^2*Log[I*w]*PolyLog[3, w] + 576*Log[1 - w]*Log[I*w]^2*
    PolyLog[3, w] + 288*Pi^2*Log[I*w]*PolyLog[3, (-2*w)/(-1 - w)] + 
   384*Log[I*w]^3*PolyLog[3, (-2*w)/(-1 - w)] - 
   288*Pi^2*Log[I*w]*PolyLog[3, -(w/(1 - w))] - 
   384*Log[I*w]^3*PolyLog[3, -(w/(1 - w))] + 288*Pi^2*Log[I*w]*
    PolyLog[3, (2*w)/(-1 + w)] + 384*Log[I*w]^3*PolyLog[3, (2*w)/(-1 + w)] - 
   288*Pi^2*Log[I*w]*PolyLog[3, w/(1 + w)] - 
   384*Log[I*w]^3*PolyLog[3, w/(1 + w)] - 288*Pi^2*Log[I*w]*
    PolyLog[3, (1 + w)/2] - 384*Log[I*w]^3*PolyLog[3, (1 + w)/2] + 
   256*Pi^2*Log[I*w]*PolyLog[3, 1 + w] - 1088*Pi^2*PolyLog[4, -w] - 
   3072*Log[I*w]^2*PolyLog[4, -w] - 1088*Pi^2*PolyLog[4, w] - 
   3072*Log[I*w]^2*PolyLog[4, w] + 26112*Log[I*w]*PolyLog[5, -w] + 
   26112*Log[I*w]*PolyLog[5, w] - 73728*PolyLog[6, -w] - 
   73728*PolyLog[6, w] + 544*Pi^2*PolyLog[2, 2, -w] + 
   1152*Log[I*w]^2*PolyLog[2, 2, -w] + 544*Pi^2*PolyLog[2, 2, w] + 
   1152*Log[I*w]^2*PolyLog[2, 2, w] + 18432*Log[I*w]*PolyLog[3, 2, -w] + 
   18432*Log[I*w]*PolyLog[3, 2, w] - 36864*PolyLog[4, 2, -w] - 
   36864*PolyLog[4, 2, w] + (175*Pi^2*Log[2]*Zeta[3])/8 - 
   (175*Pi^2*Log[4]*Zeta[3])/16 - 1536*Log[I*w]*PolyLog[2, -w]*Zeta[3] - 
   1536*Log[I*w]*PolyLog[2, w]*Zeta[3] + 5760*PolyLog[3, -w]*Zeta[3] + 
   5760*PolyLog[3, w]*Zeta[3] + Log[I*w]^3*(64*Pi^2*Log[2] + 128*Log[2]^3 - 
     64*Pi^2*Log[4] + 288*Zeta[3]) + Log[1 - w]*Log[I*w]^2*
    (-160*Pi^2*Log[2] + 576*Zeta[3]) + Log[I*w]^2*Log[1 + w]*
    (-160*Pi^2*Log[2] + 576*Zeta[3]) + 
   Log[I*w]*(48*Pi^4*Log[2] + 96*Pi^2*Log[2]^3 - 48*Pi^4*Log[4] - 
     40*Pi^2*Zeta[3] - 960*Zeta[5]) + 
   Log[1 - w]*(-32*Pi^4*Log[2] - 64*Pi^2*Zeta[3] - 432*Zeta[5]) + 
   Log[1 + w]*(-32*Pi^4*Log[2] - 64*Pi^2*Zeta[3] - 432*Zeta[5]))/6, 
 16*((505*Pi^6)/9072 + (3*Pi^2*HPL[{-4}, z])/4 - (43*Pi^4*HPL[{-2}, z])/144 + 
   (Pi^2*HPL[{-3, 0}, z])/2 + Pi^2*HPL[{-2, -2}, z] - 
   (5*Pi^2*HPL[{-1, -3}, z])/2 + (Pi^4*HPL[{-1, -1}, z])/8 + 
   (11*Pi^4*HPL[{-1, 0}, z])/45 + (5*Pi^4*HPL[{0, 0}, z])/72 + 
   (3*HPL[{-4, 0, 0}, z])/2 - (2*Pi^2*HPL[{-2, -1, 0}, z])/3 - 
   (5*Pi^2*HPL[{-2, 0, 0}, z])/12 - (Pi^2*HPL[{-1, -2, 0}, z])/3 + 
   3*HPL[{-3, 0, 0, 0}, z] + 2*HPL[{-2, -2, 0, 0}, z] - 
   5*HPL[{-1, -3, 0, 0}, z] + (Pi^2*HPL[{-1, -1, 0, 0}, z])/2 + 
   (7*Pi^2*HPL[{-1, 0, 0, 0}, z])/6 + (Pi^2*HPL[{0, 0, 0, 0}, z])/6 - 
   4*HPL[{-2, -1, 0, 0, 0}, z] - HPL[{-2, 0, 0, 0, 0}, z]/2 - 
   2*HPL[{-1, -2, 0, 0, 0}, z] + 3*HPL[{-1, -1, 0, 0, 0, 0}, z] + 
   2*HPL[{-1, 0, 0, 0, 0, 0}, z] + 3*HPL[{0, 0, 0, 0, 0, 0}, z] - 
   (Pi^2*HPL[{-1}, z]*Zeta[3])/3 + (3*Pi^2*HPL[{0}, z]*Zeta[3])/2 - 
   8*HPL[{-2, 0}, z]*Zeta[3] + 4*HPL[{-1, 0, 0}, z]*Zeta[3] + 
   2*HPL[{0, 0, 0}, z]*Zeta[3] + 11*Zeta[3]^2 - 19*HPL[{-1}, z]*Zeta[5] + 
   (31*HPL[{0}, z]*Zeta[5])/2), ((3212*Pi^6)/945 + 16896*HPL[{-5, 1}, -w] + 
   16896*HPL[{-5, 1}, w] - 768*HPL[{-4, 2}, -w] - 768*HPL[{-4, 2}, w] + 
   576*Pi^2*HPL[{-3, 1}, -w] + 576*Pi^2*HPL[{-3, 1}, w] - 
   8448*HPL[{-3, 3}, -w] - 8448*HPL[{-3, 3}, w] - 160*Pi^2*HPL[{-2, 2}, -w] - 
   160*Pi^2*HPL[{-2, 2}, w] - 6144*HPL[{-2, 4}, -w] - 6144*HPL[{-2, 4}, w] + 
   352*Pi^2*HPL[{-1, 3}, -w] + 352*Pi^2*HPL[{-1, 3}, w] + 
   6144*HPL[{-1, 5}, -w] + 6144*HPL[{-1, 5}, w] - 6144*HPL[{1, 5}, -w] - 
   6144*HPL[{1, 5}, w] + 6144*HPL[{2, 4}, -w] + 6144*HPL[{2, 4}, w] + 
   8448*HPL[{3, 3}, -w] + 8448*HPL[{3, 3}, w] + 768*HPL[{4, 2}, -w] + 
   768*HPL[{4, 2}, w] + 3072*HPL[{-4, -1, 1}, -w] + 
   3072*HPL[{-4, -1, 1}, w] - 3072*HPL[{-4, 1, 1}, -w] - 
   3072*HPL[{-4, 1, 1}, w] + 3072*HPL[{-3, -2, 1}, -w] + 
   3072*HPL[{-3, -2, 1}, w] + 3072*HPL[{-3, -1, 2}, -w] + 
   3072*HPL[{-3, -1, 2}, w] - 3072*HPL[{-3, 1, 2}, -w] - 
   3072*HPL[{-3, 1, 2}, w] - 3072*HPL[{-3, 2, 1}, -w] - 
   3072*HPL[{-3, 2, 1}, w] + 3072*HPL[{-2, -3, 1}, -w] + 
   3072*HPL[{-2, -3, 1}, w] + 3072*HPL[{-2, -2, 2}, -w] + 
   3072*HPL[{-2, -2, 2}, w] + 3072*HPL[{-2, -1, 3}, -w] + 
   3072*HPL[{-2, -1, 3}, w] - 3072*HPL[{-2, 1, 3}, -w] - 
   3072*HPL[{-2, 1, 3}, w] - 3072*HPL[{-2, 2, 2}, -w] - 
   3072*HPL[{-2, 2, 2}, w] - 3072*HPL[{-2, 3, 1}, -w] - 
   3072*HPL[{-2, 3, 1}, w] + 3072*HPL[{-1, -4, 1}, -w] + 
   3072*HPL[{-1, -4, 1}, w] + 3072*HPL[{-1, -3, 2}, -w] + 
   3072*HPL[{-1, -3, 2}, w] + 3072*HPL[{-1, -2, 3}, -w] + 
   3072*HPL[{-1, -2, 3}, w] + 3072*HPL[{-1, -1, 4}, -w] + 
   3072*HPL[{-1, -1, 4}, w] - 3072*HPL[{-1, 1, 4}, -w] - 
   3072*HPL[{-1, 1, 4}, w] - 3072*HPL[{-1, 2, 3}, -w] - 
   3072*HPL[{-1, 2, 3}, w] - 3072*HPL[{-1, 3, 2}, -w] - 
   3072*HPL[{-1, 3, 2}, w] - 3072*HPL[{-1, 4, 1}, -w] - 
   3072*HPL[{-1, 4, 1}, w] - 3072*HPL[{1, -4, 1}, -w] - 
   3072*HPL[{1, -4, 1}, w] - 3072*HPL[{1, -3, 2}, -w] - 
   3072*HPL[{1, -3, 2}, w] - 3072*HPL[{1, -2, 3}, -w] - 
   3072*HPL[{1, -2, 3}, w] - 3072*HPL[{1, -1, 4}, -w] - 
   3072*HPL[{1, -1, 4}, w] + 3072*HPL[{1, 1, 4}, -w] + 
   3072*HPL[{1, 1, 4}, w] + 3072*HPL[{1, 2, 3}, -w] + 
   3072*HPL[{1, 2, 3}, w] + 3072*HPL[{1, 3, 2}, -w] + 
   3072*HPL[{1, 3, 2}, w] + 3072*HPL[{1, 4, 1}, -w] + 
   3072*HPL[{1, 4, 1}, w] - 3072*HPL[{2, -3, 1}, -w] - 
   3072*HPL[{2, -3, 1}, w] - 3072*HPL[{2, -2, 2}, -w] - 
   3072*HPL[{2, -2, 2}, w] - 3072*HPL[{2, -1, 3}, -w] - 
   3072*HPL[{2, -1, 3}, w] + 3072*HPL[{2, 1, 3}, -w] + 
   3072*HPL[{2, 1, 3}, w] + 3072*HPL[{2, 2, 2}, -w] + 
   3072*HPL[{2, 2, 2}, w] + 3072*HPL[{2, 3, 1}, -w] + 
   3072*HPL[{2, 3, 1}, w] - 3072*HPL[{3, -2, 1}, -w] - 
   3072*HPL[{3, -2, 1}, w] - 3072*HPL[{3, -1, 2}, -w] - 
   3072*HPL[{3, -1, 2}, w] + 3072*HPL[{3, 1, 2}, -w] + 
   3072*HPL[{3, 1, 2}, w] + 3072*HPL[{3, 2, 1}, -w] + 
   3072*HPL[{3, 2, 1}, w] - 3072*HPL[{4, -1, 1}, -w] - 
   3072*HPL[{4, -1, 1}, w] - 1536*HPL[{-3, -1, -1, 1}, -w] - 
   1536*HPL[{-3, -1, -1, 1}, w] + 1536*HPL[{-3, -1, 1, 1}, -w] + 
   1536*HPL[{-3, -1, 1, 1}, w] + 1536*HPL[{-3, 1, -1, 1}, -w] + 
   1536*HPL[{-3, 1, -1, 1}, w] - 1536*HPL[{-3, 1, 1, 1}, -w] - 
   1536*HPL[{-3, 1, 1, 1}, w] - 1536*HPL[{-2, -2, -1, 1}, -w] - 
   1536*HPL[{-2, -2, -1, 1}, w] + 1536*HPL[{-2, -2, 1, 1}, -w] + 
   1536*HPL[{-2, -2, 1, 1}, w] - 1536*HPL[{-2, -1, -2, 1}, -w] - 
   1536*HPL[{-2, -1, -2, 1}, w] - 1536*HPL[{-2, -1, -1, 2}, -w] - 
   1536*HPL[{-2, -1, -1, 2}, w] + 1536*HPL[{-2, -1, 1, 2}, -w] + 
   1536*HPL[{-2, -1, 1, 2}, w] + 1536*HPL[{-2, -1, 2, 1}, -w] + 
   1536*HPL[{-2, -1, 2, 1}, w] + 1536*HPL[{-2, 1, -2, 1}, -w] + 
   1536*HPL[{-2, 1, -2, 1}, w] + 1536*HPL[{-2, 1, -1, 2}, -w] + 
   1536*HPL[{-2, 1, -1, 2}, w] - 1536*HPL[{-2, 1, 1, 2}, -w] - 
   1536*HPL[{-2, 1, 1, 2}, w] - 1536*HPL[{-2, 1, 2, 1}, -w] - 
   1536*HPL[{-2, 1, 2, 1}, w] + 1536*HPL[{-2, 2, -1, 1}, -w] + 
   1536*HPL[{-2, 2, -1, 1}, w] - 1536*HPL[{-2, 2, 1, 1}, -w] - 
   1536*HPL[{-2, 2, 1, 1}, w] - 1536*HPL[{-1, -3, -1, 1}, -w] - 
   1536*HPL[{-1, -3, -1, 1}, w] + 1536*HPL[{-1, -3, 1, 1}, -w] + 
   1536*HPL[{-1, -3, 1, 1}, w] - 1536*HPL[{-1, -2, -2, 1}, -w] - 
   1536*HPL[{-1, -2, -2, 1}, w] - 1536*HPL[{-1, -2, -1, 2}, -w] - 
   1536*HPL[{-1, -2, -1, 2}, w] + 1536*HPL[{-1, -2, 1, 2}, -w] + 
   1536*HPL[{-1, -2, 1, 2}, w] + 1536*HPL[{-1, -2, 2, 1}, -w] + 
   1536*HPL[{-1, -2, 2, 1}, w] - 1536*HPL[{-1, -1, -3, 1}, -w] - 
   1536*HPL[{-1, -1, -3, 1}, w] - 1536*HPL[{-1, -1, -2, 2}, -w] - 
   1536*HPL[{-1, -1, -2, 2}, w] - 192*Pi^2*HPL[{-1, -1, -1, 1}, -w] - 
   192*Pi^2*HPL[{-1, -1, -1, 1}, w] - 1536*HPL[{-1, -1, -1, 3}, -w] - 
   1536*HPL[{-1, -1, -1, 3}, w] + 192*Pi^2*HPL[{-1, -1, 1, 1}, -w] + 
   192*Pi^2*HPL[{-1, -1, 1, 1}, w] + 1536*HPL[{-1, -1, 1, 3}, -w] + 
   1536*HPL[{-1, -1, 1, 3}, w] + 1536*HPL[{-1, -1, 2, 2}, -w] + 
   1536*HPL[{-1, -1, 2, 2}, w] + 1536*HPL[{-1, -1, 3, 1}, -w] + 
   1536*HPL[{-1, -1, 3, 1}, w] + 1536*HPL[{-1, 1, -3, 1}, -w] + 
   1536*HPL[{-1, 1, -3, 1}, w] + 1536*HPL[{-1, 1, -2, 2}, -w] + 
   1536*HPL[{-1, 1, -2, 2}, w] + 192*Pi^2*HPL[{-1, 1, -1, 1}, -w] + 
   192*Pi^2*HPL[{-1, 1, -1, 1}, w] + 1536*HPL[{-1, 1, -1, 3}, -w] + 
   1536*HPL[{-1, 1, -1, 3}, w] - 1536*HPL[{-1, 1, 1, 3}, -w] - 
   1536*HPL[{-1, 1, 1, 3}, w] - 1536*HPL[{-1, 1, 2, 2}, -w] - 
   1536*HPL[{-1, 1, 2, 2}, w] - 1536*HPL[{-1, 1, 3, 1}, -w] - 
   1536*HPL[{-1, 1, 3, 1}, w] + 1536*HPL[{-1, 2, -2, 1}, -w] + 
   1536*HPL[{-1, 2, -2, 1}, w] + 1536*HPL[{-1, 2, -1, 2}, -w] + 
   1536*HPL[{-1, 2, -1, 2}, w] - 1536*HPL[{-1, 2, 1, 2}, -w] - 
   1536*HPL[{-1, 2, 1, 2}, w] - 1536*HPL[{-1, 2, 2, 1}, -w] - 
   1536*HPL[{-1, 2, 2, 1}, w] + 1536*HPL[{-1, 3, -1, 1}, -w] + 
   1536*HPL[{-1, 3, -1, 1}, w] - 1536*HPL[{-1, 3, 1, 1}, -w] - 
   1536*HPL[{-1, 3, 1, 1}, w] + 1536*HPL[{1, -3, -1, 1}, -w] + 
   1536*HPL[{1, -3, -1, 1}, w] - 1536*HPL[{1, -3, 1, 1}, -w] - 
   1536*HPL[{1, -3, 1, 1}, w] + 1536*HPL[{1, -2, -2, 1}, -w] + 
   1536*HPL[{1, -2, -2, 1}, w] + 1536*HPL[{1, -2, -1, 2}, -w] + 
   1536*HPL[{1, -2, -1, 2}, w] - 1536*HPL[{1, -2, 1, 2}, -w] - 
   1536*HPL[{1, -2, 1, 2}, w] - 1536*HPL[{1, -2, 2, 1}, -w] - 
   1536*HPL[{1, -2, 2, 1}, w] + 1536*HPL[{1, -1, -3, 1}, -w] + 
   1536*HPL[{1, -1, -3, 1}, w] + 1536*HPL[{1, -1, -2, 2}, -w] + 
   1536*HPL[{1, -1, -2, 2}, w] + 192*Pi^2*HPL[{1, -1, -1, 1}, -w] + 
   192*Pi^2*HPL[{1, -1, -1, 1}, w] + 1536*HPL[{1, -1, -1, 3}, -w] + 
   1536*HPL[{1, -1, -1, 3}, w] - 192*Pi^2*HPL[{1, -1, 1, 1}, -w] - 
   192*Pi^2*HPL[{1, -1, 1, 1}, w] - 1536*HPL[{1, -1, 1, 3}, -w] - 
   1536*HPL[{1, -1, 1, 3}, w] - 1536*HPL[{1, -1, 2, 2}, -w] - 
   1536*HPL[{1, -1, 2, 2}, w] - 1536*HPL[{1, -1, 3, 1}, -w] - 
   1536*HPL[{1, -1, 3, 1}, w] - 1536*HPL[{1, 1, -3, 1}, -w] - 
   1536*HPL[{1, 1, -3, 1}, w] - 1536*HPL[{1, 1, -2, 2}, -w] - 
   1536*HPL[{1, 1, -2, 2}, w] - 192*Pi^2*HPL[{1, 1, -1, 1}, -w] - 
   192*Pi^2*HPL[{1, 1, -1, 1}, w] - 1536*HPL[{1, 1, -1, 3}, -w] - 
   1536*HPL[{1, 1, -1, 3}, w] + 1536*HPL[{1, 1, 1, 3}, -w] + 
   1536*HPL[{1, 1, 1, 3}, w] + 1536*HPL[{1, 1, 2, 2}, -w] + 
   1536*HPL[{1, 1, 2, 2}, w] + 1536*HPL[{1, 1, 3, 1}, -w] + 
   1536*HPL[{1, 1, 3, 1}, w] - 1536*HPL[{1, 2, -2, 1}, -w] - 
   1536*HPL[{1, 2, -2, 1}, w] - 1536*HPL[{1, 2, -1, 2}, -w] - 
   1536*HPL[{1, 2, -1, 2}, w] + 1536*HPL[{1, 2, 1, 2}, -w] + 
   1536*HPL[{1, 2, 1, 2}, w] + 1536*HPL[{1, 2, 2, 1}, -w] + 
   1536*HPL[{1, 2, 2, 1}, w] - 1536*HPL[{1, 3, -1, 1}, -w] - 
   1536*HPL[{1, 3, -1, 1}, w] + 1536*HPL[{1, 3, 1, 1}, -w] + 
   1536*HPL[{1, 3, 1, 1}, w] + 1536*HPL[{2, -2, -1, 1}, -w] + 
   1536*HPL[{2, -2, -1, 1}, w] - 1536*HPL[{2, -2, 1, 1}, -w] - 
   1536*HPL[{2, -2, 1, 1}, w] + 1536*HPL[{2, -1, -2, 1}, -w] + 
   1536*HPL[{2, -1, -2, 1}, w] + 1536*HPL[{2, -1, -1, 2}, -w] + 
   1536*HPL[{2, -1, -1, 2}, w] - 1536*HPL[{2, -1, 1, 2}, -w] - 
   1536*HPL[{2, -1, 1, 2}, w] - 1536*HPL[{2, -1, 2, 1}, -w] - 
   1536*HPL[{2, -1, 2, 1}, w] - 1536*HPL[{2, 1, -2, 1}, -w] - 
   1536*HPL[{2, 1, -2, 1}, w] - 1536*HPL[{2, 1, -1, 2}, -w] - 
   1536*HPL[{2, 1, -1, 2}, w] + 1536*HPL[{2, 1, 1, 2}, -w] + 
   1536*HPL[{2, 1, 1, 2}, w] + 1536*HPL[{2, 1, 2, 1}, -w] + 
   1536*HPL[{2, 1, 2, 1}, w] - 1536*HPL[{2, 2, -1, 1}, -w] - 
   1536*HPL[{2, 2, -1, 1}, w] + 1536*HPL[{2, 2, 1, 1}, -w] + 
   1536*HPL[{2, 2, 1, 1}, w] + 1536*HPL[{3, -1, -1, 1}, -w] + 
   1536*HPL[{3, -1, -1, 1}, w] - 1536*HPL[{3, -1, 1, 1}, -w] - 
   1536*HPL[{3, -1, 1, 1}, w] - 1536*HPL[{3, 1, -1, 1}, -w] - 
   1536*HPL[{3, 1, -1, 1}, w] + 12288*HPL[{0, 0, 0, 0, 0, 0}, I*w] - 
   (421*Pi^4*Log[2]^2)/120 + (13*Pi^2*Log[2]^4)/6 - 
   HPL[{0, 0, 0, 0}, I*w]*(512*Pi^2 + 1536*Log[2]^2) + 
   (65*Pi^4*Log[2]*Log[4])/48 - (13*Pi^2*Log[2]^3*Log[4])/12 + 
   1536*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 - w] + 1536*HPL[{0, 0, 0, 0}, I*w]*
    Log[2]*Log[1 - w] + 3840*HPL[{0, 0, 0, 0}, I*w]*Log[1 - w]^2 + 
   8*Pi^2*Log[1 - w]^4 - 3072*HPL[{-4, 1}, -w]*Log[I*w] - 
   3072*HPL[{-4, 1}, w]*Log[I*w] + 7680*HPL[{-3, 2}, -w]*Log[I*w] + 
   7680*HPL[{-3, 2}, w]*Log[I*w] + 8448*HPL[{-2, 3}, -w]*Log[I*w] + 
   8448*HPL[{-2, 3}, w]*Log[I*w] - 768*HPL[{-1, 4}, -w]*Log[I*w] - 
   768*HPL[{-1, 4}, w]*Log[I*w] - 768*HPL[{1, 4}, -w]*Log[I*w] - 
   768*HPL[{1, 4}, w]*Log[I*w] - 9984*HPL[{2, 3}, -w]*Log[I*w] - 
   9984*HPL[{2, 3}, w]*Log[I*w] - 9216*HPL[{3, 2}, -w]*Log[I*w] - 
   9216*HPL[{3, 2}, w]*Log[I*w] - 1536*HPL[{-3, -1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-3, -1, 1}, w]*Log[I*w] + 1536*HPL[{-3, 1, 1}, -w]*Log[I*w] + 
   1536*HPL[{-3, 1, 1}, w]*Log[I*w] - 1536*HPL[{-2, -2, 1}, -w]*Log[I*w] - 
   1536*HPL[{-2, -2, 1}, w]*Log[I*w] - 1536*HPL[{-2, -1, 2}, -w]*Log[I*w] - 
   1536*HPL[{-2, -1, 2}, w]*Log[I*w] + 1536*HPL[{-2, 1, 2}, -w]*Log[I*w] + 
   1536*HPL[{-2, 1, 2}, w]*Log[I*w] + 1536*HPL[{-2, 2, 1}, -w]*Log[I*w] + 
   1536*HPL[{-2, 2, 1}, w]*Log[I*w] - 1536*HPL[{-1, -3, 1}, -w]*Log[I*w] - 
   1536*HPL[{-1, -3, 1}, w]*Log[I*w] - 1536*HPL[{-1, -2, 2}, -w]*Log[I*w] - 
   1536*HPL[{-1, -2, 2}, w]*Log[I*w] - 1536*HPL[{-1, -1, 3}, -w]*Log[I*w] - 
   1536*HPL[{-1, -1, 3}, w]*Log[I*w] + 1536*HPL[{-1, 1, 3}, -w]*Log[I*w] + 
   1536*HPL[{-1, 1, 3}, w]*Log[I*w] + 1536*HPL[{-1, 2, 2}, -w]*Log[I*w] + 
   1536*HPL[{-1, 2, 2}, w]*Log[I*w] + 1536*HPL[{-1, 3, 1}, -w]*Log[I*w] + 
   1536*HPL[{-1, 3, 1}, w]*Log[I*w] + 1536*HPL[{1, -3, 1}, -w]*Log[I*w] + 
   1536*HPL[{1, -3, 1}, w]*Log[I*w] + 1536*HPL[{1, -2, 2}, -w]*Log[I*w] + 
   1536*HPL[{1, -2, 2}, w]*Log[I*w] + 1536*HPL[{1, -1, 3}, -w]*Log[I*w] + 
   1536*HPL[{1, -1, 3}, w]*Log[I*w] - 1536*HPL[{1, 1, 3}, -w]*Log[I*w] - 
   1536*HPL[{1, 1, 3}, w]*Log[I*w] - 1536*HPL[{1, 2, 2}, -w]*Log[I*w] - 
   1536*HPL[{1, 2, 2}, w]*Log[I*w] - 1536*HPL[{1, 3, 1}, -w]*Log[I*w] - 
   1536*HPL[{1, 3, 1}, w]*Log[I*w] + 1536*HPL[{2, -2, 1}, -w]*Log[I*w] + 
   1536*HPL[{2, -2, 1}, w]*Log[I*w] + 1536*HPL[{2, -1, 2}, -w]*Log[I*w] + 
   1536*HPL[{2, -1, 2}, w]*Log[I*w] - 1536*HPL[{2, 1, 2}, -w]*Log[I*w] - 
   1536*HPL[{2, 1, 2}, w]*Log[I*w] - 1536*HPL[{2, 2, 1}, -w]*Log[I*w] - 
   1536*HPL[{2, 2, 1}, w]*Log[I*w] + 1536*HPL[{3, -1, 1}, -w]*Log[I*w] + 
   1536*HPL[{3, -1, 1}, w]*Log[I*w] + 1536*HPL[{-2, -1, -1, 1}, -w]*
    Log[I*w] + 1536*HPL[{-2, -1, -1, 1}, w]*Log[I*w] - 
   1536*HPL[{-2, -1, 1, 1}, -w]*Log[I*w] - 1536*HPL[{-2, -1, 1, 1}, w]*
    Log[I*w] - 1536*HPL[{-2, 1, -1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-2, 1, -1, 1}, w]*Log[I*w] + 1536*HPL[{-2, 1, 1, 1}, -w]*
    Log[I*w] + 1536*HPL[{-2, 1, 1, 1}, w]*Log[I*w] + 
   1536*HPL[{-1, -2, -1, 1}, -w]*Log[I*w] + 1536*HPL[{-1, -2, -1, 1}, w]*
    Log[I*w] - 1536*HPL[{-1, -2, 1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-1, -2, 1, 1}, w]*Log[I*w] + 1536*HPL[{-1, -1, -2, 1}, -w]*
    Log[I*w] + 1536*HPL[{-1, -1, -2, 1}, w]*Log[I*w] + 
   1536*HPL[{-1, -1, -1, 2}, -w]*Log[I*w] + 1536*HPL[{-1, -1, -1, 2}, w]*
    Log[I*w] - 1536*HPL[{-1, -1, 1, 2}, -w]*Log[I*w] - 
   1536*HPL[{-1, -1, 1, 2}, w]*Log[I*w] - 1536*HPL[{-1, -1, 2, 1}, -w]*
    Log[I*w] - 1536*HPL[{-1, -1, 2, 1}, w]*Log[I*w] - 
   1536*HPL[{-1, 1, -2, 1}, -w]*Log[I*w] - 1536*HPL[{-1, 1, -2, 1}, w]*
    Log[I*w] - 1536*HPL[{-1, 1, -1, 2}, -w]*Log[I*w] - 
   1536*HPL[{-1, 1, -1, 2}, w]*Log[I*w] + 1536*HPL[{-1, 1, 1, 2}, -w]*
    Log[I*w] + 1536*HPL[{-1, 1, 1, 2}, w]*Log[I*w] + 
   1536*HPL[{-1, 1, 2, 1}, -w]*Log[I*w] + 1536*HPL[{-1, 1, 2, 1}, w]*
    Log[I*w] - 1536*HPL[{-1, 2, -1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-1, 2, -1, 1}, w]*Log[I*w] + 1536*HPL[{-1, 2, 1, 1}, -w]*
    Log[I*w] + 1536*HPL[{-1, 2, 1, 1}, w]*Log[I*w] - 
   1536*HPL[{1, -2, -1, 1}, -w]*Log[I*w] - 1536*HPL[{1, -2, -1, 1}, w]*
    Log[I*w] + 1536*HPL[{1, -2, 1, 1}, -w]*Log[I*w] + 
   1536*HPL[{1, -2, 1, 1}, w]*Log[I*w] - 1536*HPL[{1, -1, -2, 1}, -w]*
    Log[I*w] - 1536*HPL[{1, -1, -2, 1}, w]*Log[I*w] - 
   1536*HPL[{1, -1, -1, 2}, -w]*Log[I*w] - 1536*HPL[{1, -1, -1, 2}, w]*
    Log[I*w] + 1536*HPL[{1, -1, 1, 2}, -w]*Log[I*w] + 
   1536*HPL[{1, -1, 1, 2}, w]*Log[I*w] + 1536*HPL[{1, -1, 2, 1}, -w]*
    Log[I*w] + 1536*HPL[{1, -1, 2, 1}, w]*Log[I*w] + 
   1536*HPL[{1, 1, -2, 1}, -w]*Log[I*w] + 1536*HPL[{1, 1, -2, 1}, w]*
    Log[I*w] + 1536*HPL[{1, 1, -1, 2}, -w]*Log[I*w] + 
   1536*HPL[{1, 1, -1, 2}, w]*Log[I*w] - 1536*HPL[{1, 1, 1, 2}, -w]*
    Log[I*w] - 1536*HPL[{1, 1, 1, 2}, w]*Log[I*w] - 
   1536*HPL[{1, 1, 2, 1}, -w]*Log[I*w] - 1536*HPL[{1, 1, 2, 1}, w]*Log[I*w] + 
   1536*HPL[{1, 2, -1, 1}, -w]*Log[I*w] + 1536*HPL[{1, 2, -1, 1}, w]*
    Log[I*w] - 1536*HPL[{1, 2, 1, 1}, -w]*Log[I*w] - 
   1536*HPL[{1, 2, 1, 1}, w]*Log[I*w] - 1536*HPL[{2, -1, -1, 1}, -w]*
    Log[I*w] - 1536*HPL[{2, -1, -1, 1}, w]*Log[I*w] + 
   1536*HPL[{2, -1, 1, 1}, -w]*Log[I*w] + 1536*HPL[{2, -1, 1, 1}, w]*
    Log[I*w] + 1536*HPL[{2, 1, -1, 1}, -w]*Log[I*w] + 
   1536*HPL[{2, 1, -1, 1}, w]*Log[I*w] - (160*Pi^2*Log[1 - w]^3*Log[I*w])/3 - 
   2304*HPL[{-3, 1}, -w]*Log[I*w]^2 - 2304*HPL[{-3, 1}, w]*Log[I*w]^2 - 
   4224*HPL[{-2, 2}, -w]*Log[I*w]^2 - 4224*HPL[{-2, 2}, w]*Log[I*w]^2 - 
   1152*HPL[{-1, 3}, -w]*Log[I*w]^2 - 1152*HPL[{-1, 3}, w]*Log[I*w]^2 - 
   768*HPL[{-1, -1, -1, 1}, -w]*Log[I*w]^2 - 768*HPL[{-1, -1, -1, 1}, w]*
    Log[I*w]^2 + 768*HPL[{-1, -1, 1, 1}, -w]*Log[I*w]^2 + 
   768*HPL[{-1, -1, 1, 1}, w]*Log[I*w]^2 + 768*HPL[{-1, 1, -1, 1}, -w]*
    Log[I*w]^2 + 768*HPL[{-1, 1, -1, 1}, w]*Log[I*w]^2 + 
   768*HPL[{1, -1, -1, 1}, -w]*Log[I*w]^2 + 768*HPL[{1, -1, -1, 1}, w]*
    Log[I*w]^2 - 768*HPL[{1, -1, 1, 1}, -w]*Log[I*w]^2 - 
   768*HPL[{1, -1, 1, 1}, w]*Log[I*w]^2 - 768*HPL[{1, 1, -1, 1}, -w]*
    Log[I*w]^2 - 768*HPL[{1, 1, -1, 1}, w]*Log[I*w]^2 + 
   48*Pi^2*Log[1 - w]^2*Log[I*w]^2 + 32*Log[1 - w]^4*Log[I*w]^2 - 
   ((-352*Pi^2)/3 - 256*Log[2]^2)*Log[1 - w]*Log[I*w]^3 - 
   (-512*Log[2] + 64*Log[64])*Log[1 - w]^2*Log[I*w]^3 + 
   (256*Log[(1 - w)/8]*Log[1 - w]^2*Log[I*w]^3)/3 - 
   (640*Log[1 - w]^3*Log[I*w]^3)/3 - 96*Pi^2*Log[1 - w]^2*Log[I*w]*Log[w] - 
   64*Log[1 - w]^4*Log[I*w]*Log[w] - 384*Log[1 - w]^2*Log[I*w]^3*Log[w] + 
   32*Pi^2*Log[1 - w]^3*Log[(1 + w)/2] + 96*Pi^2*Log[1 - w]^2*Log[I*w]*
    Log[(1 + w)/2] + 128*Log[1 - w]^3*Log[I*w]^2*Log[(1 + w)/2] + 
   128*Log[1 - w]^2*Log[I*w]^3*Log[(1 + w)/2] + 
   1536*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 + w] + 1536*HPL[{0, 0, 0, 0}, I*w]*
    Log[2]*Log[1 + w] - 384*Pi^2*Log[2]*Log[1 - w]*Log[I*w]*Log[1 + w] - 
   ((-352*Pi^2)/3 - 256*Log[2]^2)*Log[I*w]^3*Log[1 + w] - 
   512*Log[2]*Log[1 - w]*Log[I*w]^3*Log[1 + w] + 3840*HPL[{0, 0, 0, 0}, I*w]*
    Log[1 + w]^2 + 96*Pi^2*Log[(1 - w)/2]*Log[I*w]*Log[1 + w]^2 - 
   96*Pi^2*Log[-w]*Log[I*w]*Log[1 + w]^2 + 48*Pi^2*Log[I*w]^2*Log[1 + w]^2 - 
   (-512*Log[2] + 64*Log[64])*Log[I*w]^3*Log[1 + w]^2 + 
   128*Log[(1 - w)/2]*Log[I*w]^3*Log[1 + w]^2 - 384*Log[-w]*Log[I*w]^3*
    Log[1 + w]^2 + (256*Log[I*w]^3*Log[(1 + w)/8]*Log[1 + w]^2)/3 + 
   32*Pi^2*Log[(1 - w)/2]*Log[1 + w]^3 - (160*Pi^2*Log[I*w]*Log[1 + w]^3)/3 + 
   128*Log[(1 - w)/2]*Log[I*w]^2*Log[1 + w]^3 - (640*Log[I*w]^3*Log[1 + w]^3)/
    3 + 8*Pi^2*Log[1 + w]^4 - 64*Log[-w]*Log[I*w]*Log[1 + w]^4 + 
   32*Log[I*w]^2*Log[1 + w]^4 - (4*Pi^4*PolyLog[2, (1 - w)/2])/5 - 
   1536*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, (1 - w)/2] + 
   96*Pi^2*Log[1 - w]^2*PolyLog[2, (1 - w)/2] + 192*Pi^2*Log[1 - w]*Log[I*w]*
    PolyLog[2, (1 - w)/2] - 32*Pi^2*Log[I*w]^2*PolyLog[2, (1 - w)/2] + 
   384*Log[1 - w]^2*Log[I*w]^2*PolyLog[2, (1 - w)/2] + 
   256*Log[1 - w]*Log[I*w]^3*PolyLog[2, (1 - w)/2] + 
   192*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, (1 - w)/2] + 
   256*Log[I*w]^3*Log[1 + w]*PolyLog[2, (1 - w)/2] - 
   192*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, 1 - w] - 
   256*Log[1 - w]^3*Log[I*w]*PolyLog[2, 1 - w] - 256*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, 1 - w] + (544*Pi^4*PolyLog[2, -w])/15 + 
   128*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, -w] + 
   128*Pi^2*Log[I*w]^2*PolyLog[2, -w] + 512*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, -w] - 64*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, -w] + 
   256*Log[I*w]^3*Log[1 + w]*PolyLog[2, -w] + 256*Pi^2*PolyLog[2, -w]^2 + 
   1536*Log[I*w]^2*PolyLog[2, -w]^2 + (544*Pi^4*PolyLog[2, w])/15 - 
   64*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, w] + 128*Pi^2*Log[I*w]^2*
    PolyLog[2, w] + 256*Log[1 - w]*Log[I*w]^3*PolyLog[2, w] + 
   128*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, w] + 512*Log[I*w]^3*Log[1 + w]*
    PolyLog[2, w] + 256*Pi^2*PolyLog[2, w]^2 + 
   1536*Log[I*w]^2*PolyLog[2, w]^2 - (4*Pi^4*PolyLog[2, (1 + w)/2])/5 - 
   1536*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, (1 + w)/2] + 
   192*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, (1 + w)/2] - 
   32*Pi^2*Log[I*w]^2*PolyLog[2, (1 + w)/2] + 256*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, (1 + w)/2] + 192*Pi^2*Log[I*w]*Log[1 + w]*
    PolyLog[2, (1 + w)/2] + 256*Log[I*w]^3*Log[1 + w]*PolyLog[2, (1 + w)/2] + 
   96*Pi^2*Log[1 + w]^2*PolyLog[2, (1 + w)/2] + 384*Log[I*w]^2*Log[1 + w]^2*
    PolyLog[2, (1 + w)/2] - 192*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, 1 + w] - 
   256*Log[I*w]^3*Log[1 + w]*PolyLog[2, 1 + w] - 256*Log[I*w]*Log[1 + w]^3*
    PolyLog[2, 1 + w] - 192*Pi^2*Log[1 - w]*PolyLog[3, (1 - w)/2] - 
   128*Pi^2*Log[I*w]*PolyLog[3, (1 - w)/2] - 768*Log[1 - w]*Log[I*w]^2*
    PolyLog[3, (1 - w)/2] + 192*Pi^2*Log[I*w]*PolyLog[3, 1 - w] + 
   768*Log[1 - w]^2*Log[I*w]*PolyLog[3, 1 - w] - 
   256*Log[I*w]^3*PolyLog[3, 1 - w] - 1152*Pi^2*Log[I*w]*PolyLog[3, -w] - 
   1536*Log[I*w]^3*PolyLog[3, -w] + 352*Pi^2*Log[1 + w]*PolyLog[3, -w] - 
   2688*Log[I*w]^2*Log[1 + w]*PolyLog[3, -w] + 352*Pi^2*Log[1 - w]*
    PolyLog[3, w] - 1152*Pi^2*Log[I*w]*PolyLog[3, w] - 
   2688*Log[1 - w]*Log[I*w]^2*PolyLog[3, w] - 1536*Log[I*w]^3*PolyLog[3, w] - 
   512*Log[I*w]^3*PolyLog[3, (-2*w)/(-1 - w)] + 
   128*Pi^2*Log[I*w]*PolyLog[3, (-2*w)/(1 - w)] + 
   512*Log[I*w]^3*PolyLog[3, (-2*w)/(1 - w)] + 
   512*Log[I*w]^3*PolyLog[3, -(w/(1 - w))] - 
   512*Log[I*w]^3*PolyLog[3, (2*w)/(-1 + w)] + 
   512*Log[I*w]^3*PolyLog[3, w/(1 + w)] + 128*Pi^2*Log[I*w]*
    PolyLog[3, (2*w)/(1 + w)] + 512*Log[I*w]^3*PolyLog[3, (2*w)/(1 + w)] - 
   128*Pi^2*Log[I*w]*PolyLog[3, (1 + w)/2] - 192*Pi^2*Log[1 + w]*
    PolyLog[3, (1 + w)/2] - 768*Log[I*w]^2*Log[1 + w]*PolyLog[3, (1 + w)/2] + 
   192*Pi^2*Log[I*w]*PolyLog[3, 1 + w] - 256*Log[I*w]^3*PolyLog[3, 1 + w] + 
   768*Log[I*w]*Log[1 + w]^2*PolyLog[3, 1 + w] - 384*Pi^2*PolyLog[4, 1/2] - 
   Log[I*w]^2*(32*Pi^2*Log[2]^2 + 1536*PolyLog[4, 1/2]) + 
   192*Pi^2*PolyLog[4, (1 - w)/2] + 768*Log[I*w]^2*PolyLog[4, (1 - w)/2] - 
   1536*Log[1 - w]*Log[I*w]*PolyLog[4, 1 - w] + 1792*Pi^2*PolyLog[4, -w] + 
   13824*Log[I*w]^2*PolyLog[4, -w] + 1792*Pi^2*PolyLog[4, w] + 
   13824*Log[I*w]^2*PolyLog[4, w] + 192*Pi^2*PolyLog[4, (1 + w)/2] + 
   768*Log[I*w]^2*PolyLog[4, (1 + w)/2] - 1536*Log[I*w]*Log[1 + w]*
    PolyLog[4, 1 + w] + 1536*Log[I*w]*PolyLog[5, 1 - w] - 
   35328*Log[I*w]*PolyLog[5, -w] - 35328*Log[I*w]*PolyLog[5, w] + 
   1536*Log[I*w]*PolyLog[5, 1 + w] + 24576*PolyLog[6, -w] + 
   24576*PolyLog[6, w] - 896*Pi^2*PolyLog[2, 2, -w] - 
   7680*Log[I*w]^2*PolyLog[2, 2, -w] - 896*Pi^2*PolyLog[2, 2, w] - 
   7680*Log[I*w]^2*PolyLog[2, 2, w] - 1536*Log[I*w]*PolyLog[2, 3, -w] - 
   1536*Log[I*w]*PolyLog[2, 3, w] + 1536*PolyLog[2, 4, -w] + 
   1536*PolyLog[2, 4, w] + 1536*Log[I*w]*PolyLog[3, 2, -w] + 
   1536*Log[I*w]*PolyLog[3, 2, w] + 3072*PolyLog[3, 3, -w] + 
   3072*PolyLog[3, 3, w] - 16896*PolyLog[4, 2, -w] - 16896*PolyLog[4, 2, w] - 
   Log[1 - w]*Log[I*w]^2*(-32*Pi^2*Log[2] - 1536*Zeta[3]) - 
   Log[I*w]^2*Log[1 + w]*(-32*Pi^2*Log[2] - 1536*Zeta[3]) - 
   Log[I*w]^3*(128*Pi^2*Log[2] - 64*Pi^2*Log[4] - 256*Zeta[3]) - 
   (57*Pi^2*Log[2]*Zeta[3])/8 + (57*Pi^2*Log[4]*Zeta[3])/16 + 
   64*Log[1 - w]^3*Zeta[3] - 192*Log[1 - w]^2*Log[(1 + w)/2]*Zeta[3] + 
   768*Log[2]*Log[1 - w]*Log[1 + w]*Zeta[3] - 192*Log[(1 - w)/2]*Log[1 + w]^2*
    Zeta[3] + 64*Log[1 + w]^3*Zeta[3] - 384*Log[1 - w]*PolyLog[2, (1 - w)/2]*
    Zeta[3] + 384*Log[I*w]*PolyLog[2, (1 - w)/2]*Zeta[3] - 
   384*Log[1 + w]*PolyLog[2, (1 - w)/2]*Zeta[3] + 
   2304*Log[I*w]*PolyLog[2, -w]*Zeta[3] + 2304*Log[I*w]*PolyLog[2, w]*
    Zeta[3] - 384*Log[1 - w]*PolyLog[2, (1 + w)/2]*Zeta[3] + 
   384*Log[I*w]*PolyLog[2, (1 + w)/2]*Zeta[3] - 
   384*Log[1 + w]*PolyLog[2, (1 + w)/2]*Zeta[3] + 1440*Zeta[3]^2 - 
   Log[1 - w]^2*Log[I*w]*(-64*Pi^2*Log[2] + 16*Pi^2*Log[64] + 192*Zeta[3]) - 
   Log[I*w]*Log[1 + w]^2*(-64*Pi^2*Log[2] + 16*Pi^2*Log[64] + 192*Zeta[3]) - 
   Log[1 - w]*Log[I*w]*((-76*Pi^4)/15 - 128*Pi^2*Log[2]^2 + 
     384*Log[2]*Zeta[3]) - Log[I*w]*Log[1 + w]*((-76*Pi^4)/15 - 
     128*Pi^2*Log[2]^2 + 384*Log[2]*Zeta[3]) - 
   Log[1 - w]^2*((-2*Pi^4)/5 - 32*Log[64]*Zeta[3]) - 
   Log[1 + w]^2*((-2*Pi^4)/5 - 32*Log[64]*Zeta[3]) - 
   Log[1 - w]*((-4*Pi^4*Log[2])/5 + 96*Pi^2*Zeta[3] + 384*Log[2]^2*Zeta[3] + 
     384*Zeta[5]) - Log[1 + w]*((-4*Pi^4*Log[2])/5 + 96*Pi^2*Zeta[3] + 
     384*Log[2]^2*Zeta[3] + 384*Zeta[5]) - 
   Log[I*w]*((-32*Pi^4*Log[2])/3 - (128*Pi^2*Log[2]^3)/3 + 16*Pi^4*Log[4] - 
     128*Pi^2*Zeta[3] - 384*Log[2]^2*Zeta[3] + 3552*Zeta[5]))/6, 
 ((-10714*Pi^6)/945 + 29184*HPL[{-5, 1}, -w] + 29184*HPL[{-5, 1}, w] + 
   17664*HPL[{-4, 2}, -w] + 17664*HPL[{-4, 2}, w] + 
   1344*Pi^2*HPL[{-3, 1}, -w] + 1344*Pi^2*HPL[{-3, 1}, w] + 
   9984*HPL[{-3, 3}, -w] + 9984*HPL[{-3, 3}, w] + 864*Pi^2*HPL[{-2, 2}, -w] + 
   864*Pi^2*HPL[{-2, 2}, w] + 6144*HPL[{-2, 4}, -w] + 6144*HPL[{-2, 4}, w] + 
   864*Pi^2*HPL[{-1, 3}, -w] + 864*Pi^2*HPL[{-1, 3}, w] + 
   6144*HPL[{-1, 5}, -w] + 6144*HPL[{-1, 5}, w] - 6144*HPL[{1, 5}, -w] - 
   6144*HPL[{1, 5}, w] - 9216*HPL[{2, 4}, -w] - 9216*HPL[{2, 4}, w] - 
   16128*HPL[{3, 3}, -w] - 16128*HPL[{3, 3}, w] - 26880*HPL[{4, 2}, -w] - 
   26880*HPL[{4, 2}, w] + 3072*HPL[{-4, -1, 1}, -w] + 
   3072*HPL[{-4, -1, 1}, w] - 3072*HPL[{-4, 1, 1}, -w] - 
   3072*HPL[{-4, 1, 1}, w] + 3072*HPL[{-3, -2, 1}, -w] + 
   3072*HPL[{-3, -2, 1}, w] + 3072*HPL[{-3, -1, 2}, -w] + 
   3072*HPL[{-3, -1, 2}, w] - 3072*HPL[{-3, 1, 2}, -w] - 
   3072*HPL[{-3, 1, 2}, w] - 3072*HPL[{-3, 2, 1}, -w] - 
   3072*HPL[{-3, 2, 1}, w] + 3072*HPL[{-2, -3, 1}, -w] + 
   3072*HPL[{-2, -3, 1}, w] + 3072*HPL[{-2, -2, 2}, -w] + 
   3072*HPL[{-2, -2, 2}, w] + 3072*HPL[{-2, -1, 3}, -w] + 
   3072*HPL[{-2, -1, 3}, w] - 3072*HPL[{-2, 1, 3}, -w] - 
   3072*HPL[{-2, 1, 3}, w] - 3072*HPL[{-2, 2, 2}, -w] - 
   3072*HPL[{-2, 2, 2}, w] - 3072*HPL[{-2, 3, 1}, -w] - 
   3072*HPL[{-2, 3, 1}, w] + 3072*HPL[{-1, -4, 1}, -w] + 
   3072*HPL[{-1, -4, 1}, w] + 3072*HPL[{-1, -3, 2}, -w] + 
   3072*HPL[{-1, -3, 2}, w] + 3072*HPL[{-1, -2, 3}, -w] + 
   3072*HPL[{-1, -2, 3}, w] + 3072*HPL[{-1, -1, 4}, -w] + 
   3072*HPL[{-1, -1, 4}, w] - 3072*HPL[{-1, 1, 4}, -w] - 
   3072*HPL[{-1, 1, 4}, w] - 3072*HPL[{-1, 2, 3}, -w] - 
   3072*HPL[{-1, 2, 3}, w] - 3072*HPL[{-1, 3, 2}, -w] - 
   3072*HPL[{-1, 3, 2}, w] - 3072*HPL[{-1, 4, 1}, -w] - 
   3072*HPL[{-1, 4, 1}, w] - 3072*HPL[{1, -4, 1}, -w] - 
   3072*HPL[{1, -4, 1}, w] - 3072*HPL[{1, -3, 2}, -w] - 
   3072*HPL[{1, -3, 2}, w] - 3072*HPL[{1, -2, 3}, -w] - 
   3072*HPL[{1, -2, 3}, w] - 3072*HPL[{1, -1, 4}, -w] - 
   3072*HPL[{1, -1, 4}, w] + 3072*HPL[{1, 1, 4}, -w] + 
   3072*HPL[{1, 1, 4}, w] + 3072*HPL[{1, 2, 3}, -w] + 
   3072*HPL[{1, 2, 3}, w] + 3072*HPL[{1, 3, 2}, -w] + 
   3072*HPL[{1, 3, 2}, w] + 3072*HPL[{1, 4, 1}, -w] + 
   3072*HPL[{1, 4, 1}, w] - 3072*HPL[{2, -3, 1}, -w] - 
   3072*HPL[{2, -3, 1}, w] - 3072*HPL[{2, -2, 2}, -w] - 
   3072*HPL[{2, -2, 2}, w] - 3072*HPL[{2, -1, 3}, -w] - 
   3072*HPL[{2, -1, 3}, w] + 3072*HPL[{2, 1, 3}, -w] + 
   3072*HPL[{2, 1, 3}, w] + 3072*HPL[{2, 2, 2}, -w] + 
   3072*HPL[{2, 2, 2}, w] + 3072*HPL[{2, 3, 1}, -w] + 
   3072*HPL[{2, 3, 1}, w] - 3072*HPL[{3, -2, 1}, -w] - 
   3072*HPL[{3, -2, 1}, w] - 3072*HPL[{3, -1, 2}, -w] - 
   3072*HPL[{3, -1, 2}, w] + 3072*HPL[{3, 1, 2}, -w] + 
   3072*HPL[{3, 1, 2}, w] + 3072*HPL[{3, 2, 1}, -w] + 
   3072*HPL[{3, 2, 1}, w] - 3072*HPL[{4, -1, 1}, -w] - 
   3072*HPL[{4, -1, 1}, w] - 1536*HPL[{-3, -1, -1, 1}, -w] - 
   1536*HPL[{-3, -1, -1, 1}, w] + 1536*HPL[{-3, -1, 1, 1}, -w] + 
   1536*HPL[{-3, -1, 1, 1}, w] + 1536*HPL[{-3, 1, -1, 1}, -w] + 
   1536*HPL[{-3, 1, -1, 1}, w] - 1536*HPL[{-3, 1, 1, 1}, -w] - 
   1536*HPL[{-3, 1, 1, 1}, w] - 1536*HPL[{-2, -2, -1, 1}, -w] - 
   1536*HPL[{-2, -2, -1, 1}, w] + 1536*HPL[{-2, -2, 1, 1}, -w] + 
   1536*HPL[{-2, -2, 1, 1}, w] - 1536*HPL[{-2, -1, -2, 1}, -w] - 
   1536*HPL[{-2, -1, -2, 1}, w] - 1536*HPL[{-2, -1, -1, 2}, -w] - 
   1536*HPL[{-2, -1, -1, 2}, w] + 1536*HPL[{-2, -1, 1, 2}, -w] + 
   1536*HPL[{-2, -1, 1, 2}, w] + 1536*HPL[{-2, -1, 2, 1}, -w] + 
   1536*HPL[{-2, -1, 2, 1}, w] + 1536*HPL[{-2, 1, -2, 1}, -w] + 
   1536*HPL[{-2, 1, -2, 1}, w] + 1536*HPL[{-2, 1, -1, 2}, -w] + 
   1536*HPL[{-2, 1, -1, 2}, w] - 1536*HPL[{-2, 1, 1, 2}, -w] - 
   1536*HPL[{-2, 1, 1, 2}, w] - 1536*HPL[{-2, 1, 2, 1}, -w] - 
   1536*HPL[{-2, 1, 2, 1}, w] + 1536*HPL[{-2, 2, -1, 1}, -w] + 
   1536*HPL[{-2, 2, -1, 1}, w] - 1536*HPL[{-2, 2, 1, 1}, -w] - 
   1536*HPL[{-2, 2, 1, 1}, w] - 1536*HPL[{-1, -3, -1, 1}, -w] - 
   1536*HPL[{-1, -3, -1, 1}, w] + 1536*HPL[{-1, -3, 1, 1}, -w] + 
   1536*HPL[{-1, -3, 1, 1}, w] - 1536*HPL[{-1, -2, -2, 1}, -w] - 
   1536*HPL[{-1, -2, -2, 1}, w] - 1536*HPL[{-1, -2, -1, 2}, -w] - 
   1536*HPL[{-1, -2, -1, 2}, w] + 1536*HPL[{-1, -2, 1, 2}, -w] + 
   1536*HPL[{-1, -2, 1, 2}, w] + 1536*HPL[{-1, -2, 2, 1}, -w] + 
   1536*HPL[{-1, -2, 2, 1}, w] - 1536*HPL[{-1, -1, -3, 1}, -w] - 
   1536*HPL[{-1, -1, -3, 1}, w] - 1536*HPL[{-1, -1, -2, 2}, -w] - 
   1536*HPL[{-1, -1, -2, 2}, w] - 192*Pi^2*HPL[{-1, -1, -1, 1}, -w] - 
   192*Pi^2*HPL[{-1, -1, -1, 1}, w] - 1536*HPL[{-1, -1, -1, 3}, -w] - 
   1536*HPL[{-1, -1, -1, 3}, w] + 192*Pi^2*HPL[{-1, -1, 1, 1}, -w] + 
   192*Pi^2*HPL[{-1, -1, 1, 1}, w] + 1536*HPL[{-1, -1, 1, 3}, -w] + 
   1536*HPL[{-1, -1, 1, 3}, w] + 1536*HPL[{-1, -1, 2, 2}, -w] + 
   1536*HPL[{-1, -1, 2, 2}, w] + 1536*HPL[{-1, -1, 3, 1}, -w] + 
   1536*HPL[{-1, -1, 3, 1}, w] + 1536*HPL[{-1, 1, -3, 1}, -w] + 
   1536*HPL[{-1, 1, -3, 1}, w] + 1536*HPL[{-1, 1, -2, 2}, -w] + 
   1536*HPL[{-1, 1, -2, 2}, w] + 192*Pi^2*HPL[{-1, 1, -1, 1}, -w] + 
   192*Pi^2*HPL[{-1, 1, -1, 1}, w] + 1536*HPL[{-1, 1, -1, 3}, -w] + 
   1536*HPL[{-1, 1, -1, 3}, w] - 1536*HPL[{-1, 1, 1, 3}, -w] - 
   1536*HPL[{-1, 1, 1, 3}, w] - 1536*HPL[{-1, 1, 2, 2}, -w] - 
   1536*HPL[{-1, 1, 2, 2}, w] - 1536*HPL[{-1, 1, 3, 1}, -w] - 
   1536*HPL[{-1, 1, 3, 1}, w] + 1536*HPL[{-1, 2, -2, 1}, -w] + 
   1536*HPL[{-1, 2, -2, 1}, w] + 1536*HPL[{-1, 2, -1, 2}, -w] + 
   1536*HPL[{-1, 2, -1, 2}, w] - 1536*HPL[{-1, 2, 1, 2}, -w] - 
   1536*HPL[{-1, 2, 1, 2}, w] - 1536*HPL[{-1, 2, 2, 1}, -w] - 
   1536*HPL[{-1, 2, 2, 1}, w] + 1536*HPL[{-1, 3, -1, 1}, -w] + 
   1536*HPL[{-1, 3, -1, 1}, w] - 1536*HPL[{-1, 3, 1, 1}, -w] - 
   1536*HPL[{-1, 3, 1, 1}, w] + 1536*HPL[{1, -3, -1, 1}, -w] + 
   1536*HPL[{1, -3, -1, 1}, w] - 1536*HPL[{1, -3, 1, 1}, -w] - 
   1536*HPL[{1, -3, 1, 1}, w] + 1536*HPL[{1, -2, -2, 1}, -w] + 
   1536*HPL[{1, -2, -2, 1}, w] + 1536*HPL[{1, -2, -1, 2}, -w] + 
   1536*HPL[{1, -2, -1, 2}, w] - 1536*HPL[{1, -2, 1, 2}, -w] - 
   1536*HPL[{1, -2, 1, 2}, w] - 1536*HPL[{1, -2, 2, 1}, -w] - 
   1536*HPL[{1, -2, 2, 1}, w] + 1536*HPL[{1, -1, -3, 1}, -w] + 
   1536*HPL[{1, -1, -3, 1}, w] + 1536*HPL[{1, -1, -2, 2}, -w] + 
   1536*HPL[{1, -1, -2, 2}, w] + 192*Pi^2*HPL[{1, -1, -1, 1}, -w] + 
   192*Pi^2*HPL[{1, -1, -1, 1}, w] + 1536*HPL[{1, -1, -1, 3}, -w] + 
   1536*HPL[{1, -1, -1, 3}, w] - 192*Pi^2*HPL[{1, -1, 1, 1}, -w] - 
   192*Pi^2*HPL[{1, -1, 1, 1}, w] - 1536*HPL[{1, -1, 1, 3}, -w] - 
   1536*HPL[{1, -1, 1, 3}, w] - 1536*HPL[{1, -1, 2, 2}, -w] - 
   1536*HPL[{1, -1, 2, 2}, w] - 1536*HPL[{1, -1, 3, 1}, -w] - 
   1536*HPL[{1, -1, 3, 1}, w] - 1536*HPL[{1, 1, -3, 1}, -w] - 
   1536*HPL[{1, 1, -3, 1}, w] - 1536*HPL[{1, 1, -2, 2}, -w] - 
   1536*HPL[{1, 1, -2, 2}, w] - 192*Pi^2*HPL[{1, 1, -1, 1}, -w] - 
   192*Pi^2*HPL[{1, 1, -1, 1}, w] - 1536*HPL[{1, 1, -1, 3}, -w] - 
   1536*HPL[{1, 1, -1, 3}, w] + 1536*HPL[{1, 1, 1, 3}, -w] + 
   1536*HPL[{1, 1, 1, 3}, w] + 1536*HPL[{1, 1, 2, 2}, -w] + 
   1536*HPL[{1, 1, 2, 2}, w] + 1536*HPL[{1, 1, 3, 1}, -w] + 
   1536*HPL[{1, 1, 3, 1}, w] - 1536*HPL[{1, 2, -2, 1}, -w] - 
   1536*HPL[{1, 2, -2, 1}, w] - 1536*HPL[{1, 2, -1, 2}, -w] - 
   1536*HPL[{1, 2, -1, 2}, w] + 1536*HPL[{1, 2, 1, 2}, -w] + 
   1536*HPL[{1, 2, 1, 2}, w] + 1536*HPL[{1, 2, 2, 1}, -w] + 
   1536*HPL[{1, 2, 2, 1}, w] - 1536*HPL[{1, 3, -1, 1}, -w] - 
   1536*HPL[{1, 3, -1, 1}, w] + 1536*HPL[{1, 3, 1, 1}, -w] + 
   1536*HPL[{1, 3, 1, 1}, w] + 1536*HPL[{2, -2, -1, 1}, -w] + 
   1536*HPL[{2, -2, -1, 1}, w] - 1536*HPL[{2, -2, 1, 1}, -w] - 
   1536*HPL[{2, -2, 1, 1}, w] + 1536*HPL[{2, -1, -2, 1}, -w] + 
   1536*HPL[{2, -1, -2, 1}, w] + 1536*HPL[{2, -1, -1, 2}, -w] + 
   1536*HPL[{2, -1, -1, 2}, w] - 1536*HPL[{2, -1, 1, 2}, -w] - 
   1536*HPL[{2, -1, 1, 2}, w] - 1536*HPL[{2, -1, 2, 1}, -w] - 
   1536*HPL[{2, -1, 2, 1}, w] - 1536*HPL[{2, 1, -2, 1}, -w] - 
   1536*HPL[{2, 1, -2, 1}, w] - 1536*HPL[{2, 1, -1, 2}, -w] - 
   1536*HPL[{2, 1, -1, 2}, w] + 1536*HPL[{2, 1, 1, 2}, -w] + 
   1536*HPL[{2, 1, 1, 2}, w] + 1536*HPL[{2, 1, 2, 1}, -w] + 
   1536*HPL[{2, 1, 2, 1}, w] - 1536*HPL[{2, 2, -1, 1}, -w] - 
   1536*HPL[{2, 2, -1, 1}, w] + 1536*HPL[{2, 2, 1, 1}, -w] + 
   1536*HPL[{2, 2, 1, 1}, w] + 1536*HPL[{3, -1, -1, 1}, -w] + 
   1536*HPL[{3, -1, -1, 1}, w] - 1536*HPL[{3, -1, 1, 1}, -w] - 
   1536*HPL[{3, -1, 1, 1}, w] - 1536*HPL[{3, 1, -1, 1}, -w] - 
   1536*HPL[{3, 1, -1, 1}, w] + 36864*HPL[{0, 0, 0, 0, 0, 0}, I*w] + 
   (3367*Pi^4*Log[2]^2)/60 + (17*Pi^2*Log[2]^4)/3 - 
   HPL[{0, 0, 0, 0}, I*w]*(5376*Pi^2 - 23040*Log[2]^2) + 
   (85*Pi^4*Log[2]*Log[4])/24 - (17*Pi^2*Log[2]^3*Log[4])/6 + 
   24576*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 - w] - 23040*HPL[{0, 0, 0, 0}, I*w]*
    Log[2]*Log[1 - w] - 8448*HPL[{0, 0, 0, 0}, I*w]*Log[1 - w]^2 + 
   8*Pi^2*Log[1 - w]^4 - 9216*HPL[{-4, 1}, -w]*Log[I*w] - 
   9216*HPL[{-4, 1}, w]*Log[I*w] - 6144*HPL[{-3, 2}, -w]*Log[I*w] - 
   6144*HPL[{-3, 2}, w]*Log[I*w] - 6912*HPL[{-2, 3}, -w]*Log[I*w] - 
   6912*HPL[{-2, 3}, w]*Log[I*w] - 11520*HPL[{-1, 4}, -w]*Log[I*w] - 
   11520*HPL[{-1, 4}, w]*Log[I*w] + 9984*HPL[{1, 4}, -w]*Log[I*w] + 
   9984*HPL[{1, 4}, w]*Log[I*w] + 8448*HPL[{2, 3}, -w]*Log[I*w] + 
   8448*HPL[{2, 3}, w]*Log[I*w] + 10752*HPL[{3, 2}, -w]*Log[I*w] + 
   10752*HPL[{3, 2}, w]*Log[I*w] - 1536*HPL[{-3, -1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-3, -1, 1}, w]*Log[I*w] + 1536*HPL[{-3, 1, 1}, -w]*Log[I*w] + 
   1536*HPL[{-3, 1, 1}, w]*Log[I*w] - 1536*HPL[{-2, -2, 1}, -w]*Log[I*w] - 
   1536*HPL[{-2, -2, 1}, w]*Log[I*w] - 1536*HPL[{-2, -1, 2}, -w]*Log[I*w] - 
   1536*HPL[{-2, -1, 2}, w]*Log[I*w] + 1536*HPL[{-2, 1, 2}, -w]*Log[I*w] + 
   1536*HPL[{-2, 1, 2}, w]*Log[I*w] + 1536*HPL[{-2, 2, 1}, -w]*Log[I*w] + 
   1536*HPL[{-2, 2, 1}, w]*Log[I*w] - 1536*HPL[{-1, -3, 1}, -w]*Log[I*w] - 
   1536*HPL[{-1, -3, 1}, w]*Log[I*w] - 1536*HPL[{-1, -2, 2}, -w]*Log[I*w] - 
   1536*HPL[{-1, -2, 2}, w]*Log[I*w] - 1536*HPL[{-1, -1, 3}, -w]*Log[I*w] - 
   1536*HPL[{-1, -1, 3}, w]*Log[I*w] + 1536*HPL[{-1, 1, 3}, -w]*Log[I*w] + 
   1536*HPL[{-1, 1, 3}, w]*Log[I*w] + 1536*HPL[{-1, 2, 2}, -w]*Log[I*w] + 
   1536*HPL[{-1, 2, 2}, w]*Log[I*w] + 1536*HPL[{-1, 3, 1}, -w]*Log[I*w] + 
   1536*HPL[{-1, 3, 1}, w]*Log[I*w] + 1536*HPL[{1, -3, 1}, -w]*Log[I*w] + 
   1536*HPL[{1, -3, 1}, w]*Log[I*w] + 1536*HPL[{1, -2, 2}, -w]*Log[I*w] + 
   1536*HPL[{1, -2, 2}, w]*Log[I*w] + 1536*HPL[{1, -1, 3}, -w]*Log[I*w] + 
   1536*HPL[{1, -1, 3}, w]*Log[I*w] - 1536*HPL[{1, 1, 3}, -w]*Log[I*w] - 
   1536*HPL[{1, 1, 3}, w]*Log[I*w] - 1536*HPL[{1, 2, 2}, -w]*Log[I*w] - 
   1536*HPL[{1, 2, 2}, w]*Log[I*w] - 1536*HPL[{1, 3, 1}, -w]*Log[I*w] - 
   1536*HPL[{1, 3, 1}, w]*Log[I*w] + 1536*HPL[{2, -2, 1}, -w]*Log[I*w] + 
   1536*HPL[{2, -2, 1}, w]*Log[I*w] + 1536*HPL[{2, -1, 2}, -w]*Log[I*w] + 
   1536*HPL[{2, -1, 2}, w]*Log[I*w] - 1536*HPL[{2, 1, 2}, -w]*Log[I*w] - 
   1536*HPL[{2, 1, 2}, w]*Log[I*w] - 1536*HPL[{2, 2, 1}, -w]*Log[I*w] - 
   1536*HPL[{2, 2, 1}, w]*Log[I*w] + 1536*HPL[{3, -1, 1}, -w]*Log[I*w] + 
   1536*HPL[{3, -1, 1}, w]*Log[I*w] + 1536*HPL[{-2, -1, -1, 1}, -w]*
    Log[I*w] + 1536*HPL[{-2, -1, -1, 1}, w]*Log[I*w] - 
   1536*HPL[{-2, -1, 1, 1}, -w]*Log[I*w] - 1536*HPL[{-2, -1, 1, 1}, w]*
    Log[I*w] - 1536*HPL[{-2, 1, -1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-2, 1, -1, 1}, w]*Log[I*w] + 1536*HPL[{-2, 1, 1, 1}, -w]*
    Log[I*w] + 1536*HPL[{-2, 1, 1, 1}, w]*Log[I*w] + 
   1536*HPL[{-1, -2, -1, 1}, -w]*Log[I*w] + 1536*HPL[{-1, -2, -1, 1}, w]*
    Log[I*w] - 1536*HPL[{-1, -2, 1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-1, -2, 1, 1}, w]*Log[I*w] + 1536*HPL[{-1, -1, -2, 1}, -w]*
    Log[I*w] + 1536*HPL[{-1, -1, -2, 1}, w]*Log[I*w] + 
   1536*HPL[{-1, -1, -1, 2}, -w]*Log[I*w] + 1536*HPL[{-1, -1, -1, 2}, w]*
    Log[I*w] - 1536*HPL[{-1, -1, 1, 2}, -w]*Log[I*w] - 
   1536*HPL[{-1, -1, 1, 2}, w]*Log[I*w] - 1536*HPL[{-1, -1, 2, 1}, -w]*
    Log[I*w] - 1536*HPL[{-1, -1, 2, 1}, w]*Log[I*w] - 
   1536*HPL[{-1, 1, -2, 1}, -w]*Log[I*w] - 1536*HPL[{-1, 1, -2, 1}, w]*
    Log[I*w] - 1536*HPL[{-1, 1, -1, 2}, -w]*Log[I*w] - 
   1536*HPL[{-1, 1, -1, 2}, w]*Log[I*w] + 1536*HPL[{-1, 1, 1, 2}, -w]*
    Log[I*w] + 1536*HPL[{-1, 1, 1, 2}, w]*Log[I*w] + 
   1536*HPL[{-1, 1, 2, 1}, -w]*Log[I*w] + 1536*HPL[{-1, 1, 2, 1}, w]*
    Log[I*w] - 1536*HPL[{-1, 2, -1, 1}, -w]*Log[I*w] - 
   1536*HPL[{-1, 2, -1, 1}, w]*Log[I*w] + 1536*HPL[{-1, 2, 1, 1}, -w]*
    Log[I*w] + 1536*HPL[{-1, 2, 1, 1}, w]*Log[I*w] - 
   1536*HPL[{1, -2, -1, 1}, -w]*Log[I*w] - 1536*HPL[{1, -2, -1, 1}, w]*
    Log[I*w] + 1536*HPL[{1, -2, 1, 1}, -w]*Log[I*w] + 
   1536*HPL[{1, -2, 1, 1}, w]*Log[I*w] - 1536*HPL[{1, -1, -2, 1}, -w]*
    Log[I*w] - 1536*HPL[{1, -1, -2, 1}, w]*Log[I*w] - 
   1536*HPL[{1, -1, -1, 2}, -w]*Log[I*w] - 1536*HPL[{1, -1, -1, 2}, w]*
    Log[I*w] + 1536*HPL[{1, -1, 1, 2}, -w]*Log[I*w] + 
   1536*HPL[{1, -1, 1, 2}, w]*Log[I*w] + 1536*HPL[{1, -1, 2, 1}, -w]*
    Log[I*w] + 1536*HPL[{1, -1, 2, 1}, w]*Log[I*w] + 
   1536*HPL[{1, 1, -2, 1}, -w]*Log[I*w] + 1536*HPL[{1, 1, -2, 1}, w]*
    Log[I*w] + 1536*HPL[{1, 1, -1, 2}, -w]*Log[I*w] + 
   1536*HPL[{1, 1, -1, 2}, w]*Log[I*w] - 1536*HPL[{1, 1, 1, 2}, -w]*
    Log[I*w] - 1536*HPL[{1, 1, 1, 2}, w]*Log[I*w] - 
   1536*HPL[{1, 1, 2, 1}, -w]*Log[I*w] - 1536*HPL[{1, 1, 2, 1}, w]*Log[I*w] + 
   1536*HPL[{1, 2, -1, 1}, -w]*Log[I*w] + 1536*HPL[{1, 2, -1, 1}, w]*
    Log[I*w] - 1536*HPL[{1, 2, 1, 1}, -w]*Log[I*w] - 
   1536*HPL[{1, 2, 1, 1}, w]*Log[I*w] - 1536*HPL[{2, -1, -1, 1}, -w]*
    Log[I*w] - 1536*HPL[{2, -1, -1, 1}, w]*Log[I*w] + 
   1536*HPL[{2, -1, 1, 1}, -w]*Log[I*w] + 1536*HPL[{2, -1, 1, 1}, w]*
    Log[I*w] + 1536*HPL[{2, 1, -1, 1}, -w]*Log[I*w] + 
   1536*HPL[{2, 1, -1, 1}, w]*Log[I*w] - 160*Pi^2*Log[(1 - w)/8]*Log[1 - w]^2*
    Log[I*w] + 32*Pi^2*Log[1 - w]^3*Log[I*w] + 768*HPL[{-3, 1}, -w]*
    Log[I*w]^2 + 768*HPL[{-3, 1}, w]*Log[I*w]^2 + 
   3456*HPL[{-2, 2}, -w]*Log[I*w]^2 + 3456*HPL[{-2, 2}, w]*Log[I*w]^2 + 
   8064*HPL[{-1, 3}, -w]*Log[I*w]^2 + 8064*HPL[{-1, 3}, w]*Log[I*w]^2 - 
   768*HPL[{-1, -1, -1, 1}, -w]*Log[I*w]^2 - 768*HPL[{-1, -1, -1, 1}, w]*
    Log[I*w]^2 + 768*HPL[{-1, -1, 1, 1}, -w]*Log[I*w]^2 + 
   768*HPL[{-1, -1, 1, 1}, w]*Log[I*w]^2 + 768*HPL[{-1, 1, -1, 1}, -w]*
    Log[I*w]^2 + 768*HPL[{-1, 1, -1, 1}, w]*Log[I*w]^2 + 
   768*HPL[{1, -1, -1, 1}, -w]*Log[I*w]^2 + 768*HPL[{1, -1, -1, 1}, w]*
    Log[I*w]^2 - 768*HPL[{1, -1, 1, 1}, -w]*Log[I*w]^2 - 
   768*HPL[{1, -1, 1, 1}, w]*Log[I*w]^2 - 768*HPL[{1, 1, -1, 1}, -w]*
    Log[I*w]^2 - 768*HPL[{1, 1, -1, 1}, w]*Log[I*w]^2 - 
   208*Pi^2*Log[1 - w]^2*Log[I*w]^2 + 32*Log[1 - w]^4*Log[I*w]^2 - 
   (-64*Pi^2 + 2560*Log[2]^2)*Log[1 - w]*Log[I*w]^3 - 
   (512*Log[2] - 256*Log[64])*Log[1 - w]^2*Log[I*w]^3 - 
   (1664*Log[(1 - w)/8]*Log[1 - w]^2*Log[I*w]^3)/3 + 
   128*Log[1 - w]^3*Log[I*w]^3 - 64*Log[1 - w]^4*Log[I*w]*Log[w] + 
   32*Pi^2*Log[1 - w]^3*Log[(1 + w)/2] + 96*Pi^2*Log[1 - w]^2*Log[I*w]*
    Log[(1 + w)/2] + 128*Log[1 - w]^3*Log[I*w]^2*Log[(1 + w)/2] + 
   128*Log[1 - w]^2*Log[I*w]^3*Log[(1 + w)/2] + 
   24576*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 + w] - 23040*HPL[{0, 0, 0, 0}, I*w]*
    Log[2]*Log[1 + w] - 384*Pi^2*Log[2]*Log[1 - w]*Log[I*w]*Log[1 + w] - 
   (-64*Pi^2 + 2560*Log[2]^2)*Log[I*w]^3*Log[1 + w] - 
   512*Log[2]*Log[1 - w]*Log[I*w]^3*Log[1 + w] - 8448*HPL[{0, 0, 0, 0}, I*w]*
    Log[1 + w]^2 + 96*Pi^2*Log[(1 - w)/2]*Log[I*w]*Log[1 + w]^2 - 
   208*Pi^2*Log[I*w]^2*Log[1 + w]^2 - (512*Log[2] - 256*Log[64])*Log[I*w]^3*
    Log[1 + w]^2 + 128*Log[(1 - w)/2]*Log[I*w]^3*Log[1 + w]^2 - 
   160*Pi^2*Log[I*w]*Log[(1 + w)/8]*Log[1 + w]^2 - 
   (1664*Log[I*w]^3*Log[(1 + w)/8]*Log[1 + w]^2)/3 + 
   32*Pi^2*Log[(1 - w)/2]*Log[1 + w]^3 + 32*Pi^2*Log[I*w]*Log[1 + w]^3 + 
   128*Log[(1 - w)/2]*Log[I*w]^2*Log[1 + w]^3 + 128*Log[I*w]^3*Log[1 + w]^3 + 
   8*Pi^2*Log[1 + w]^4 - 64*Log[-w]*Log[I*w]*Log[1 + w]^4 + 
   32*Log[I*w]^2*Log[1 + w]^4 + (316*Pi^4*PolyLog[2, (1 - w)/2])/5 + 
   23040*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, (1 - w)/2] + 
   96*Pi^2*Log[1 - w]^2*PolyLog[2, (1 - w)/2] + 192*Pi^2*Log[1 - w]*Log[I*w]*
    PolyLog[2, (1 - w)/2] + 480*Pi^2*Log[I*w]^2*PolyLog[2, (1 - w)/2] + 
   384*Log[1 - w]^2*Log[I*w]^2*PolyLog[2, (1 - w)/2] + 
   256*Log[1 - w]*Log[I*w]^3*PolyLog[2, (1 - w)/2] + 
   192*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, (1 - w)/2] + 
   256*Log[I*w]^3*Log[1 + w]*PolyLog[2, (1 - w)/2] - 
   960*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, 1 - w] - 
   256*Log[1 - w]^3*Log[I*w]*PolyLog[2, 1 - w] - 3328*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, 1 - w] - (68*Pi^4*PolyLog[2, -w])/15 - 
   16896*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, -w] + 576*Pi^2*Log[1 - w]*Log[I*w]*
    PolyLog[2, -w] - 544*Pi^2*Log[I*w]^2*PolyLog[2, -w] + 
   2304*Log[1 - w]*Log[I*w]^3*PolyLog[2, -w] - 512*Pi^2*Log[I*w]*Log[1 + w]*
    PolyLog[2, -w] - 1536*Log[I*w]^3*Log[1 + w]*PolyLog[2, -w] - 
   64*Pi^2*PolyLog[2, -w]^2 + 1536*Log[I*w]^2*PolyLog[2, -w]^2 - 
   (68*Pi^4*PolyLog[2, w])/15 - 16896*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, w] - 
   512*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, w] - 
   544*Pi^2*Log[I*w]^2*PolyLog[2, w] - 1536*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, w] + 576*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, w] + 
   2304*Log[I*w]^3*Log[1 + w]*PolyLog[2, w] - 64*Pi^2*PolyLog[2, w]^2 + 
   1536*Log[I*w]^2*PolyLog[2, w]^2 + (316*Pi^4*PolyLog[2, (1 + w)/2])/5 + 
   23040*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, (1 + w)/2] + 
   192*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, (1 + w)/2] + 
   480*Pi^2*Log[I*w]^2*PolyLog[2, (1 + w)/2] + 256*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, (1 + w)/2] + 192*Pi^2*Log[I*w]*Log[1 + w]*
    PolyLog[2, (1 + w)/2] + 256*Log[I*w]^3*Log[1 + w]*PolyLog[2, (1 + w)/2] + 
   96*Pi^2*Log[1 + w]^2*PolyLog[2, (1 + w)/2] + 384*Log[I*w]^2*Log[1 + w]^2*
    PolyLog[2, (1 + w)/2] - 960*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, 1 + w] - 
   3328*Log[I*w]^3*Log[1 + w]*PolyLog[2, 1 + w] - 
   256*Log[I*w]*Log[1 + w]^3*PolyLog[2, 1 + w] - 
   192*Pi^2*Log[1 - w]*PolyLog[3, (1 - w)/2] - 
   1536*Pi^2*Log[I*w]*PolyLog[3, (1 - w)/2] - 768*Log[1 - w]*Log[I*w]^2*
    PolyLog[3, (1 - w)/2] - 5632*Log[I*w]^3*PolyLog[3, (1 - w)/2] + 
   1920*Pi^2*Log[I*w]*PolyLog[3, 1 - w] + 768*Log[1 - w]^2*Log[I*w]*
    PolyLog[3, 1 - w] + 6656*Log[I*w]^3*PolyLog[3, 1 - w] + 
   1024*Log[I*w]^3*PolyLog[3, -w] + 864*Pi^2*Log[1 + w]*PolyLog[3, -w] + 
   6528*Log[I*w]^2*Log[1 + w]*PolyLog[3, -w] + 864*Pi^2*Log[1 - w]*
    PolyLog[3, w] + 6528*Log[1 - w]*Log[I*w]^2*PolyLog[3, w] + 
   1024*Log[I*w]^3*PolyLog[3, w] + 960*Pi^2*Log[I*w]*
    PolyLog[3, (-2*w)/(-1 - w)] + 3328*Log[I*w]^3*
    PolyLog[3, (-2*w)/(-1 - w)] + 576*Pi^2*Log[I*w]*
    PolyLog[3, (-2*w)/(1 - w)] + 2304*Log[I*w]^3*PolyLog[3, (-2*w)/(1 - w)] - 
   960*Pi^2*Log[I*w]*PolyLog[3, -(w/(1 - w))] - 
   3328*Log[I*w]^3*PolyLog[3, -(w/(1 - w))] + 
   960*Pi^2*Log[I*w]*PolyLog[3, (2*w)/(-1 + w)] + 
   3328*Log[I*w]^3*PolyLog[3, (2*w)/(-1 + w)] - 
   960*Pi^2*Log[I*w]*PolyLog[3, w/(1 + w)] - 
   3328*Log[I*w]^3*PolyLog[3, w/(1 + w)] + 576*Pi^2*Log[I*w]*
    PolyLog[3, (2*w)/(1 + w)] + 2304*Log[I*w]^3*PolyLog[3, (2*w)/(1 + w)] - 
   1536*Pi^2*Log[I*w]*PolyLog[3, (1 + w)/2] - 
   5632*Log[I*w]^3*PolyLog[3, (1 + w)/2] - 192*Pi^2*Log[1 + w]*
    PolyLog[3, (1 + w)/2] - 768*Log[I*w]^2*Log[1 + w]*PolyLog[3, (1 + w)/2] + 
   1920*Pi^2*Log[I*w]*PolyLog[3, 1 + w] + 6656*Log[I*w]^3*PolyLog[3, 1 + w] + 
   768*Log[I*w]*Log[1 + w]^2*PolyLog[3, 1 + w] - 384*Pi^2*PolyLog[4, 1/2] - 
   Log[I*w]^2*((1472*Pi^4)/15 - 480*Pi^2*Log[2]^2 + 1536*PolyLog[4, 1/2]) + 
   192*Pi^2*PolyLog[4, (1 - w)/2] + 768*Log[I*w]^2*PolyLog[4, (1 - w)/2] - 
   1536*Log[1 - w]*Log[I*w]*PolyLog[4, 1 - w] - 768*Pi^2*PolyLog[4, -w] - 
   10752*Log[I*w]^2*PolyLog[4, -w] - 768*Pi^2*PolyLog[4, w] - 
   10752*Log[I*w]^2*PolyLog[4, w] + 192*Pi^2*PolyLog[4, (1 + w)/2] + 
   768*Log[I*w]^2*PolyLog[4, (1 + w)/2] - 1536*Log[I*w]*Log[1 + w]*
    PolyLog[4, 1 + w] + 1536*Log[I*w]*PolyLog[5, 1 - w] + 
   21504*Log[I*w]*PolyLog[5, -w] + 21504*Log[I*w]*PolyLog[5, w] + 
   1536*Log[I*w]*PolyLog[5, 1 + w] - 44544*PolyLog[6, -w] - 
   44544*PolyLog[6, w] + 384*Pi^2*PolyLog[2, 2, -w] + 
   4608*Log[I*w]^2*PolyLog[2, 2, -w] + 384*Pi^2*PolyLog[2, 2, w] + 
   4608*Log[I*w]^2*PolyLog[2, 2, w] - 1536*Log[I*w]*PolyLog[2, 3, -w] - 
   1536*Log[I*w]*PolyLog[2, 3, w] + 1536*PolyLog[2, 4, -w] + 
   1536*PolyLog[2, 4, w] + 16896*Log[I*w]*PolyLog[3, 2, -w] + 
   16896*Log[I*w]*PolyLog[3, 2, w] + 3072*PolyLog[3, 3, -w] + 
   3072*PolyLog[3, 3, w] - 41472*PolyLog[4, 2, -w] - 41472*PolyLog[4, 2, w] + 
   (339*Pi^2*Log[2]*Zeta[3])/4 - (339*Pi^2*Log[4]*Zeta[3])/8 + 
   64*Log[1 - w]^3*Zeta[3] - 192*Log[1 - w]^2*Log[(1 + w)/2]*Zeta[3] + 
   768*Log[2]*Log[1 - w]*Log[1 + w]*Zeta[3] - 192*Log[(1 - w)/2]*Log[1 + w]^2*
    Zeta[3] + 64*Log[1 + w]^3*Zeta[3] - 384*Log[1 - w]*PolyLog[2, (1 - w)/2]*
    Zeta[3] + 384*Log[I*w]*PolyLog[2, (1 - w)/2]*Zeta[3] - 
   384*Log[1 + w]*PolyLog[2, (1 - w)/2]*Zeta[3] - 
   3840*Log[I*w]*PolyLog[2, -w]*Zeta[3] - 3840*Log[I*w]*PolyLog[2, w]*
    Zeta[3] - 384*Log[1 - w]*PolyLog[2, (1 + w)/2]*Zeta[3] + 
   384*Log[I*w]*PolyLog[2, (1 + w)/2]*Zeta[3] - 
   384*Log[1 + w]*PolyLog[2, (1 + w)/2]*Zeta[3] + 
   9984*PolyLog[3, -w]*Zeta[3] + 9984*PolyLog[3, w]*Zeta[3] - 576*Zeta[3]^2 - 
   Log[1 - w]^2*Log[I*w]*(192*Pi^2*Log[2] - 64*Pi^2*Log[64] + 192*Zeta[3]) - 
   Log[I*w]*Log[1 + w]^2*(192*Pi^2*Log[2] - 64*Pi^2*Log[64] + 192*Zeta[3]) - 
   Log[1 - w]*Log[I*w]^2*(480*Pi^2*Log[2] + 384*Zeta[3]) - 
   Log[I*w]^2*Log[1 + w]*(480*Pi^2*Log[2] + 384*Zeta[3]) - 
   Log[I*w]^3*((-640*Pi^2*Log[2])/3 - (5632*Log[2]^3)/3 + 576*Pi^2*Log[4] + 
     3200*Zeta[3]) - Log[1 - w]*Log[I*w]*((16*Pi^4)/3 + 576*Pi^2*Log[2]^2 + 
     384*Log[2]*Zeta[3]) - Log[I*w]*Log[1 + w]*
    ((16*Pi^4)/3 + 576*Pi^2*Log[2]^2 + 384*Log[2]*Zeta[3]) - 
   Log[1 - w]^2*((158*Pi^4)/5 - 32*Log[64]*Zeta[3]) - 
   Log[1 + w]^2*((158*Pi^4)/5 - 32*Log[64]*Zeta[3]) - 
   Log[1 - w]*((316*Pi^4*Log[2])/5 + 128*Pi^2*Zeta[3] + 
     384*Log[2]^2*Zeta[3] + 384*Zeta[5]) - 
   Log[1 + w]*((316*Pi^4*Log[2])/5 + 128*Pi^2*Zeta[3] + 
     384*Log[2]^2*Zeta[3] + 384*Zeta[5]) - 
   Log[I*w]*(-96*Pi^4*Log[2] - 512*Pi^2*Log[2]^3 + 176*Pi^4*Log[4] + 
     928*Pi^2*Zeta[3] - 384*Log[2]^2*Zeta[3] + 6624*Zeta[5]))/6, 
 ((-5512*Pi^6)/315 + 105984*HPL[{-5, 1}, -w] + 105984*HPL[{-5, 1}, w] + 
   62208*HPL[{-4, 2}, -w] + 62208*HPL[{-4, 2}, w] + 
   3648*Pi^2*HPL[{-3, 1}, -w] + 3648*Pi^2*HPL[{-3, 1}, w] + 
   25344*HPL[{-3, 3}, -w] + 25344*HPL[{-3, 3}, w] + 
   1824*Pi^2*HPL[{-2, 2}, -w] + 1824*Pi^2*HPL[{-2, 2}, w] - 
   4608*HPL[{-2, 4}, -w] - 4608*HPL[{-2, 4}, w] + 864*Pi^2*HPL[{-1, 3}, -w] + 
   864*Pi^2*HPL[{-1, 3}, w] - 27648*HPL[{-1, 5}, -w] - 
   27648*HPL[{-1, 5}, w] + 27648*HPL[{1, 5}, -w] + 27648*HPL[{1, 5}, w] - 
   4608*HPL[{2, 4}, -w] - 4608*HPL[{2, 4}, w] - 43776*HPL[{3, 3}, -w] - 
   43776*HPL[{3, 3}, w] - 89856*HPL[{4, 2}, -w] - 89856*HPL[{4, 2}, w] + 
   9216*HPL[{-4, -1, 1}, -w] + 9216*HPL[{-4, -1, 1}, w] - 
   9216*HPL[{-4, 1, 1}, -w] - 9216*HPL[{-4, 1, 1}, w] + 
   9216*HPL[{-3, -2, 1}, -w] + 9216*HPL[{-3, -2, 1}, w] + 
   9216*HPL[{-3, -1, 2}, -w] + 9216*HPL[{-3, -1, 2}, w] - 
   9216*HPL[{-3, 1, 2}, -w] - 9216*HPL[{-3, 1, 2}, w] - 
   9216*HPL[{-3, 2, 1}, -w] - 9216*HPL[{-3, 2, 1}, w] + 
   9216*HPL[{-2, -3, 1}, -w] + 9216*HPL[{-2, -3, 1}, w] + 
   9216*HPL[{-2, -2, 2}, -w] + 9216*HPL[{-2, -2, 2}, w] + 
   9216*HPL[{-2, -1, 3}, -w] + 9216*HPL[{-2, -1, 3}, w] - 
   9216*HPL[{-2, 1, 3}, -w] - 9216*HPL[{-2, 1, 3}, w] - 
   9216*HPL[{-2, 2, 2}, -w] - 9216*HPL[{-2, 2, 2}, w] - 
   9216*HPL[{-2, 3, 1}, -w] - 9216*HPL[{-2, 3, 1}, w] + 
   9216*HPL[{-1, -4, 1}, -w] + 9216*HPL[{-1, -4, 1}, w] + 
   9216*HPL[{-1, -3, 2}, -w] + 9216*HPL[{-1, -3, 2}, w] + 
   9216*HPL[{-1, -2, 3}, -w] + 9216*HPL[{-1, -2, 3}, w] + 
   9216*HPL[{-1, -1, 4}, -w] + 9216*HPL[{-1, -1, 4}, w] - 
   9216*HPL[{-1, 1, 4}, -w] - 9216*HPL[{-1, 1, 4}, w] - 
   9216*HPL[{-1, 2, 3}, -w] - 9216*HPL[{-1, 2, 3}, w] - 
   9216*HPL[{-1, 3, 2}, -w] - 9216*HPL[{-1, 3, 2}, w] - 
   9216*HPL[{-1, 4, 1}, -w] - 9216*HPL[{-1, 4, 1}, w] - 
   9216*HPL[{1, -4, 1}, -w] - 9216*HPL[{1, -4, 1}, w] - 
   9216*HPL[{1, -3, 2}, -w] - 9216*HPL[{1, -3, 2}, w] - 
   9216*HPL[{1, -2, 3}, -w] - 9216*HPL[{1, -2, 3}, w] - 
   9216*HPL[{1, -1, 4}, -w] - 9216*HPL[{1, -1, 4}, w] + 
   9216*HPL[{1, 1, 4}, -w] + 9216*HPL[{1, 1, 4}, w] + 
   9216*HPL[{1, 2, 3}, -w] + 9216*HPL[{1, 2, 3}, w] + 
   9216*HPL[{1, 3, 2}, -w] + 9216*HPL[{1, 3, 2}, w] + 
   9216*HPL[{1, 4, 1}, -w] + 9216*HPL[{1, 4, 1}, w] - 
   9216*HPL[{2, -3, 1}, -w] - 9216*HPL[{2, -3, 1}, w] - 
   9216*HPL[{2, -2, 2}, -w] - 9216*HPL[{2, -2, 2}, w] - 
   9216*HPL[{2, -1, 3}, -w] - 9216*HPL[{2, -1, 3}, w] + 
   9216*HPL[{2, 1, 3}, -w] + 9216*HPL[{2, 1, 3}, w] + 
   9216*HPL[{2, 2, 2}, -w] + 9216*HPL[{2, 2, 2}, w] + 
   9216*HPL[{2, 3, 1}, -w] + 9216*HPL[{2, 3, 1}, w] - 
   9216*HPL[{3, -2, 1}, -w] - 9216*HPL[{3, -2, 1}, w] - 
   9216*HPL[{3, -1, 2}, -w] - 9216*HPL[{3, -1, 2}, w] + 
   9216*HPL[{3, 1, 2}, -w] + 9216*HPL[{3, 1, 2}, w] + 
   9216*HPL[{3, 2, 1}, -w] + 9216*HPL[{3, 2, 1}, w] - 
   9216*HPL[{4, -1, 1}, -w] - 9216*HPL[{4, -1, 1}, w] - 
   4608*HPL[{-3, -1, -1, 1}, -w] - 4608*HPL[{-3, -1, -1, 1}, w] + 
   4608*HPL[{-3, -1, 1, 1}, -w] + 4608*HPL[{-3, -1, 1, 1}, w] + 
   4608*HPL[{-3, 1, -1, 1}, -w] + 4608*HPL[{-3, 1, -1, 1}, w] - 
   4608*HPL[{-3, 1, 1, 1}, -w] - 4608*HPL[{-3, 1, 1, 1}, w] - 
   4608*HPL[{-2, -2, -1, 1}, -w] - 4608*HPL[{-2, -2, -1, 1}, w] + 
   4608*HPL[{-2, -2, 1, 1}, -w] + 4608*HPL[{-2, -2, 1, 1}, w] - 
   4608*HPL[{-2, -1, -2, 1}, -w] - 4608*HPL[{-2, -1, -2, 1}, w] - 
   4608*HPL[{-2, -1, -1, 2}, -w] - 4608*HPL[{-2, -1, -1, 2}, w] + 
   4608*HPL[{-2, -1, 1, 2}, -w] + 4608*HPL[{-2, -1, 1, 2}, w] + 
   4608*HPL[{-2, -1, 2, 1}, -w] + 4608*HPL[{-2, -1, 2, 1}, w] + 
   4608*HPL[{-2, 1, -2, 1}, -w] + 4608*HPL[{-2, 1, -2, 1}, w] + 
   4608*HPL[{-2, 1, -1, 2}, -w] + 4608*HPL[{-2, 1, -1, 2}, w] - 
   4608*HPL[{-2, 1, 1, 2}, -w] - 4608*HPL[{-2, 1, 1, 2}, w] - 
   4608*HPL[{-2, 1, 2, 1}, -w] - 4608*HPL[{-2, 1, 2, 1}, w] + 
   4608*HPL[{-2, 2, -1, 1}, -w] + 4608*HPL[{-2, 2, -1, 1}, w] - 
   4608*HPL[{-2, 2, 1, 1}, -w] - 4608*HPL[{-2, 2, 1, 1}, w] - 
   4608*HPL[{-1, -3, -1, 1}, -w] - 4608*HPL[{-1, -3, -1, 1}, w] + 
   4608*HPL[{-1, -3, 1, 1}, -w] + 4608*HPL[{-1, -3, 1, 1}, w] - 
   4608*HPL[{-1, -2, -2, 1}, -w] - 4608*HPL[{-1, -2, -2, 1}, w] - 
   4608*HPL[{-1, -2, -1, 2}, -w] - 4608*HPL[{-1, -2, -1, 2}, w] + 
   4608*HPL[{-1, -2, 1, 2}, -w] + 4608*HPL[{-1, -2, 1, 2}, w] + 
   4608*HPL[{-1, -2, 2, 1}, -w] + 4608*HPL[{-1, -2, 2, 1}, w] - 
   4608*HPL[{-1, -1, -3, 1}, -w] - 4608*HPL[{-1, -1, -3, 1}, w] - 
   4608*HPL[{-1, -1, -2, 2}, -w] - 4608*HPL[{-1, -1, -2, 2}, w] - 
   576*Pi^2*HPL[{-1, -1, -1, 1}, -w] - 576*Pi^2*HPL[{-1, -1, -1, 1}, w] - 
   4608*HPL[{-1, -1, -1, 3}, -w] - 4608*HPL[{-1, -1, -1, 3}, w] + 
   576*Pi^2*HPL[{-1, -1, 1, 1}, -w] + 576*Pi^2*HPL[{-1, -1, 1, 1}, w] + 
   4608*HPL[{-1, -1, 1, 3}, -w] + 4608*HPL[{-1, -1, 1, 3}, w] + 
   4608*HPL[{-1, -1, 2, 2}, -w] + 4608*HPL[{-1, -1, 2, 2}, w] + 
   4608*HPL[{-1, -1, 3, 1}, -w] + 4608*HPL[{-1, -1, 3, 1}, w] + 
   4608*HPL[{-1, 1, -3, 1}, -w] + 4608*HPL[{-1, 1, -3, 1}, w] + 
   4608*HPL[{-1, 1, -2, 2}, -w] + 4608*HPL[{-1, 1, -2, 2}, w] + 
   576*Pi^2*HPL[{-1, 1, -1, 1}, -w] + 576*Pi^2*HPL[{-1, 1, -1, 1}, w] + 
   4608*HPL[{-1, 1, -1, 3}, -w] + 4608*HPL[{-1, 1, -1, 3}, w] - 
   4608*HPL[{-1, 1, 1, 3}, -w] - 4608*HPL[{-1, 1, 1, 3}, w] - 
   4608*HPL[{-1, 1, 2, 2}, -w] - 4608*HPL[{-1, 1, 2, 2}, w] - 
   4608*HPL[{-1, 1, 3, 1}, -w] - 4608*HPL[{-1, 1, 3, 1}, w] + 
   4608*HPL[{-1, 2, -2, 1}, -w] + 4608*HPL[{-1, 2, -2, 1}, w] + 
   4608*HPL[{-1, 2, -1, 2}, -w] + 4608*HPL[{-1, 2, -1, 2}, w] - 
   4608*HPL[{-1, 2, 1, 2}, -w] - 4608*HPL[{-1, 2, 1, 2}, w] - 
   4608*HPL[{-1, 2, 2, 1}, -w] - 4608*HPL[{-1, 2, 2, 1}, w] + 
   4608*HPL[{-1, 3, -1, 1}, -w] + 4608*HPL[{-1, 3, -1, 1}, w] - 
   4608*HPL[{-1, 3, 1, 1}, -w] - 4608*HPL[{-1, 3, 1, 1}, w] + 
   4608*HPL[{1, -3, -1, 1}, -w] + 4608*HPL[{1, -3, -1, 1}, w] - 
   4608*HPL[{1, -3, 1, 1}, -w] - 4608*HPL[{1, -3, 1, 1}, w] + 
   4608*HPL[{1, -2, -2, 1}, -w] + 4608*HPL[{1, -2, -2, 1}, w] + 
   4608*HPL[{1, -2, -1, 2}, -w] + 4608*HPL[{1, -2, -1, 2}, w] - 
   4608*HPL[{1, -2, 1, 2}, -w] - 4608*HPL[{1, -2, 1, 2}, w] - 
   4608*HPL[{1, -2, 2, 1}, -w] - 4608*HPL[{1, -2, 2, 1}, w] + 
   4608*HPL[{1, -1, -3, 1}, -w] + 4608*HPL[{1, -1, -3, 1}, w] + 
   4608*HPL[{1, -1, -2, 2}, -w] + 4608*HPL[{1, -1, -2, 2}, w] + 
   576*Pi^2*HPL[{1, -1, -1, 1}, -w] + 576*Pi^2*HPL[{1, -1, -1, 1}, w] + 
   4608*HPL[{1, -1, -1, 3}, -w] + 4608*HPL[{1, -1, -1, 3}, w] - 
   576*Pi^2*HPL[{1, -1, 1, 1}, -w] - 576*Pi^2*HPL[{1, -1, 1, 1}, w] - 
   4608*HPL[{1, -1, 1, 3}, -w] - 4608*HPL[{1, -1, 1, 3}, w] - 
   4608*HPL[{1, -1, 2, 2}, -w] - 4608*HPL[{1, -1, 2, 2}, w] - 
   4608*HPL[{1, -1, 3, 1}, -w] - 4608*HPL[{1, -1, 3, 1}, w] - 
   4608*HPL[{1, 1, -3, 1}, -w] - 4608*HPL[{1, 1, -3, 1}, w] - 
   4608*HPL[{1, 1, -2, 2}, -w] - 4608*HPL[{1, 1, -2, 2}, w] - 
   576*Pi^2*HPL[{1, 1, -1, 1}, -w] - 576*Pi^2*HPL[{1, 1, -1, 1}, w] - 
   4608*HPL[{1, 1, -1, 3}, -w] - 4608*HPL[{1, 1, -1, 3}, w] + 
   4608*HPL[{1, 1, 1, 3}, -w] + 4608*HPL[{1, 1, 1, 3}, w] + 
   4608*HPL[{1, 1, 2, 2}, -w] + 4608*HPL[{1, 1, 2, 2}, w] + 
   4608*HPL[{1, 1, 3, 1}, -w] + 4608*HPL[{1, 1, 3, 1}, w] - 
   4608*HPL[{1, 2, -2, 1}, -w] - 4608*HPL[{1, 2, -2, 1}, w] - 
   4608*HPL[{1, 2, -1, 2}, -w] - 4608*HPL[{1, 2, -1, 2}, w] + 
   4608*HPL[{1, 2, 1, 2}, -w] + 4608*HPL[{1, 2, 1, 2}, w] + 
   4608*HPL[{1, 2, 2, 1}, -w] + 4608*HPL[{1, 2, 2, 1}, w] - 
   4608*HPL[{1, 3, -1, 1}, -w] - 4608*HPL[{1, 3, -1, 1}, w] + 
   4608*HPL[{1, 3, 1, 1}, -w] + 4608*HPL[{1, 3, 1, 1}, w] + 
   4608*HPL[{2, -2, -1, 1}, -w] + 4608*HPL[{2, -2, -1, 1}, w] - 
   4608*HPL[{2, -2, 1, 1}, -w] - 4608*HPL[{2, -2, 1, 1}, w] + 
   4608*HPL[{2, -1, -2, 1}, -w] + 4608*HPL[{2, -1, -2, 1}, w] + 
   4608*HPL[{2, -1, -1, 2}, -w] + 4608*HPL[{2, -1, -1, 2}, w] - 
   4608*HPL[{2, -1, 1, 2}, -w] - 4608*HPL[{2, -1, 1, 2}, w] - 
   4608*HPL[{2, -1, 2, 1}, -w] - 4608*HPL[{2, -1, 2, 1}, w] - 
   4608*HPL[{2, 1, -2, 1}, -w] - 4608*HPL[{2, 1, -2, 1}, w] - 
   4608*HPL[{2, 1, -1, 2}, -w] - 4608*HPL[{2, 1, -1, 2}, w] + 
   4608*HPL[{2, 1, 1, 2}, -w] + 4608*HPL[{2, 1, 1, 2}, w] + 
   4608*HPL[{2, 1, 2, 1}, -w] + 4608*HPL[{2, 1, 2, 1}, w] - 
   4608*HPL[{2, 2, -1, 1}, -w] - 4608*HPL[{2, 2, -1, 1}, w] + 
   4608*HPL[{2, 2, 1, 1}, -w] + 4608*HPL[{2, 2, 1, 1}, w] + 
   4608*HPL[{3, -1, -1, 1}, -w] + 4608*HPL[{3, -1, -1, 1}, w] - 
   4608*HPL[{3, -1, 1, 1}, -w] - 4608*HPL[{3, -1, 1, 1}, w] - 
   4608*HPL[{3, 1, -1, 1}, -w] - 4608*HPL[{3, 1, -1, 1}, w] + 
   18432*HPL[{0, 0, 0, 0, 0, 0}, I*w] + (1697*Pi^4*Log[2]^2)/20 + 
   7*Pi^2*Log[2]^4 + HPL[{0, 0, 0, 0}, I*w]*(-7680*Pi^2 + 32256*Log[2]^2) + 
   (35*Pi^4*Log[2]*Log[4])/8 - (7*Pi^2*Log[2]^3*Log[4])/2 + 
   4608*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 - w] - 32256*HPL[{0, 0, 0, 0}, I*w]*
    Log[2]*Log[1 - w] - 6912*HPL[{0, 0, 0, 0}, I*w]*Log[1 - w]^2 + 
   24*Pi^2*Log[1 - w]^4 - 46080*HPL[{-4, 1}, -w]*Log[I*w] - 
   46080*HPL[{-4, 1}, w]*Log[I*w] - 27648*HPL[{-3, 2}, -w]*Log[I*w] - 
   27648*HPL[{-3, 2}, w]*Log[I*w] - 16128*HPL[{-2, 3}, -w]*Log[I*w] - 
   16128*HPL[{-2, 3}, w]*Log[I*w] - 11520*HPL[{-1, 4}, -w]*Log[I*w] - 
   11520*HPL[{-1, 4}, w]*Log[I*w] + 6912*HPL[{1, 4}, -w]*Log[I*w] + 
   6912*HPL[{1, 4}, w]*Log[I*w] + 20736*HPL[{2, 3}, -w]*Log[I*w] + 
   20736*HPL[{2, 3}, w]*Log[I*w] + 41472*HPL[{3, 2}, -w]*Log[I*w] + 
   41472*HPL[{3, 2}, w]*Log[I*w] - 4608*HPL[{-3, -1, 1}, -w]*Log[I*w] - 
   4608*HPL[{-3, -1, 1}, w]*Log[I*w] + 4608*HPL[{-3, 1, 1}, -w]*Log[I*w] + 
   4608*HPL[{-3, 1, 1}, w]*Log[I*w] - 4608*HPL[{-2, -2, 1}, -w]*Log[I*w] - 
   4608*HPL[{-2, -2, 1}, w]*Log[I*w] - 4608*HPL[{-2, -1, 2}, -w]*Log[I*w] - 
   4608*HPL[{-2, -1, 2}, w]*Log[I*w] + 4608*HPL[{-2, 1, 2}, -w]*Log[I*w] + 
   4608*HPL[{-2, 1, 2}, w]*Log[I*w] + 4608*HPL[{-2, 2, 1}, -w]*Log[I*w] + 
   4608*HPL[{-2, 2, 1}, w]*Log[I*w] - 4608*HPL[{-1, -3, 1}, -w]*Log[I*w] - 
   4608*HPL[{-1, -3, 1}, w]*Log[I*w] - 4608*HPL[{-1, -2, 2}, -w]*Log[I*w] - 
   4608*HPL[{-1, -2, 2}, w]*Log[I*w] - 4608*HPL[{-1, -1, 3}, -w]*Log[I*w] - 
   4608*HPL[{-1, -1, 3}, w]*Log[I*w] + 4608*HPL[{-1, 1, 3}, -w]*Log[I*w] + 
   4608*HPL[{-1, 1, 3}, w]*Log[I*w] + 4608*HPL[{-1, 2, 2}, -w]*Log[I*w] + 
   4608*HPL[{-1, 2, 2}, w]*Log[I*w] + 4608*HPL[{-1, 3, 1}, -w]*Log[I*w] + 
   4608*HPL[{-1, 3, 1}, w]*Log[I*w] + 4608*HPL[{1, -3, 1}, -w]*Log[I*w] + 
   4608*HPL[{1, -3, 1}, w]*Log[I*w] + 4608*HPL[{1, -2, 2}, -w]*Log[I*w] + 
   4608*HPL[{1, -2, 2}, w]*Log[I*w] + 4608*HPL[{1, -1, 3}, -w]*Log[I*w] + 
   4608*HPL[{1, -1, 3}, w]*Log[I*w] - 4608*HPL[{1, 1, 3}, -w]*Log[I*w] - 
   4608*HPL[{1, 1, 3}, w]*Log[I*w] - 4608*HPL[{1, 2, 2}, -w]*Log[I*w] - 
   4608*HPL[{1, 2, 2}, w]*Log[I*w] - 4608*HPL[{1, 3, 1}, -w]*Log[I*w] - 
   4608*HPL[{1, 3, 1}, w]*Log[I*w] + 4608*HPL[{2, -2, 1}, -w]*Log[I*w] + 
   4608*HPL[{2, -2, 1}, w]*Log[I*w] + 4608*HPL[{2, -1, 2}, -w]*Log[I*w] + 
   4608*HPL[{2, -1, 2}, w]*Log[I*w] - 4608*HPL[{2, 1, 2}, -w]*Log[I*w] - 
   4608*HPL[{2, 1, 2}, w]*Log[I*w] - 4608*HPL[{2, 2, 1}, -w]*Log[I*w] - 
   4608*HPL[{2, 2, 1}, w]*Log[I*w] + 4608*HPL[{3, -1, 1}, -w]*Log[I*w] + 
   4608*HPL[{3, -1, 1}, w]*Log[I*w] + 4608*HPL[{-2, -1, -1, 1}, -w]*
    Log[I*w] + 4608*HPL[{-2, -1, -1, 1}, w]*Log[I*w] - 
   4608*HPL[{-2, -1, 1, 1}, -w]*Log[I*w] - 4608*HPL[{-2, -1, 1, 1}, w]*
    Log[I*w] - 4608*HPL[{-2, 1, -1, 1}, -w]*Log[I*w] - 
   4608*HPL[{-2, 1, -1, 1}, w]*Log[I*w] + 4608*HPL[{-2, 1, 1, 1}, -w]*
    Log[I*w] + 4608*HPL[{-2, 1, 1, 1}, w]*Log[I*w] + 
   4608*HPL[{-1, -2, -1, 1}, -w]*Log[I*w] + 4608*HPL[{-1, -2, -1, 1}, w]*
    Log[I*w] - 4608*HPL[{-1, -2, 1, 1}, -w]*Log[I*w] - 
   4608*HPL[{-1, -2, 1, 1}, w]*Log[I*w] + 4608*HPL[{-1, -1, -2, 1}, -w]*
    Log[I*w] + 4608*HPL[{-1, -1, -2, 1}, w]*Log[I*w] + 
   4608*HPL[{-1, -1, -1, 2}, -w]*Log[I*w] + 4608*HPL[{-1, -1, -1, 2}, w]*
    Log[I*w] - 4608*HPL[{-1, -1, 1, 2}, -w]*Log[I*w] - 
   4608*HPL[{-1, -1, 1, 2}, w]*Log[I*w] - 4608*HPL[{-1, -1, 2, 1}, -w]*
    Log[I*w] - 4608*HPL[{-1, -1, 2, 1}, w]*Log[I*w] - 
   4608*HPL[{-1, 1, -2, 1}, -w]*Log[I*w] - 4608*HPL[{-1, 1, -2, 1}, w]*
    Log[I*w] - 4608*HPL[{-1, 1, -1, 2}, -w]*Log[I*w] - 
   4608*HPL[{-1, 1, -1, 2}, w]*Log[I*w] + 4608*HPL[{-1, 1, 1, 2}, -w]*
    Log[I*w] + 4608*HPL[{-1, 1, 1, 2}, w]*Log[I*w] + 
   4608*HPL[{-1, 1, 2, 1}, -w]*Log[I*w] + 4608*HPL[{-1, 1, 2, 1}, w]*
    Log[I*w] - 4608*HPL[{-1, 2, -1, 1}, -w]*Log[I*w] - 
   4608*HPL[{-1, 2, -1, 1}, w]*Log[I*w] + 4608*HPL[{-1, 2, 1, 1}, -w]*
    Log[I*w] + 4608*HPL[{-1, 2, 1, 1}, w]*Log[I*w] - 
   4608*HPL[{1, -2, -1, 1}, -w]*Log[I*w] - 4608*HPL[{1, -2, -1, 1}, w]*
    Log[I*w] + 4608*HPL[{1, -2, 1, 1}, -w]*Log[I*w] + 
   4608*HPL[{1, -2, 1, 1}, w]*Log[I*w] - 4608*HPL[{1, -1, -2, 1}, -w]*
    Log[I*w] - 4608*HPL[{1, -1, -2, 1}, w]*Log[I*w] - 
   4608*HPL[{1, -1, -1, 2}, -w]*Log[I*w] - 4608*HPL[{1, -1, -1, 2}, w]*
    Log[I*w] + 4608*HPL[{1, -1, 1, 2}, -w]*Log[I*w] + 
   4608*HPL[{1, -1, 1, 2}, w]*Log[I*w] + 4608*HPL[{1, -1, 2, 1}, -w]*
    Log[I*w] + 4608*HPL[{1, -1, 2, 1}, w]*Log[I*w] + 
   4608*HPL[{1, 1, -2, 1}, -w]*Log[I*w] + 4608*HPL[{1, 1, -2, 1}, w]*
    Log[I*w] + 4608*HPL[{1, 1, -1, 2}, -w]*Log[I*w] + 
   4608*HPL[{1, 1, -1, 2}, w]*Log[I*w] - 4608*HPL[{1, 1, 1, 2}, -w]*
    Log[I*w] - 4608*HPL[{1, 1, 1, 2}, w]*Log[I*w] - 
   4608*HPL[{1, 1, 2, 1}, -w]*Log[I*w] - 4608*HPL[{1, 1, 2, 1}, w]*Log[I*w] + 
   4608*HPL[{1, 2, -1, 1}, -w]*Log[I*w] + 4608*HPL[{1, 2, -1, 1}, w]*
    Log[I*w] - 4608*HPL[{1, 2, 1, 1}, -w]*Log[I*w] - 
   4608*HPL[{1, 2, 1, 1}, w]*Log[I*w] - 4608*HPL[{2, -1, -1, 1}, -w]*
    Log[I*w] - 4608*HPL[{2, -1, -1, 1}, w]*Log[I*w] + 
   4608*HPL[{2, -1, 1, 1}, -w]*Log[I*w] + 4608*HPL[{2, -1, 1, 1}, w]*
    Log[I*w] + 4608*HPL[{2, 1, -1, 1}, -w]*Log[I*w] + 
   4608*HPL[{2, 1, -1, 1}, w]*Log[I*w] - 352*Pi^2*Log[(1 - w)/8]*Log[1 - w]^2*
    Log[I*w] + 32*Pi^2*Log[1 - w]^3*Log[I*w] + 6912*HPL[{-3, 1}, -w]*
    Log[I*w]^2 + 6912*HPL[{-3, 1}, w]*Log[I*w]^2 + 
   10368*HPL[{-2, 2}, -w]*Log[I*w]^2 + 10368*HPL[{-2, 2}, w]*Log[I*w]^2 + 
   17280*HPL[{-1, 3}, -w]*Log[I*w]^2 + 17280*HPL[{-1, 3}, w]*Log[I*w]^2 - 
   2304*HPL[{-1, -1, -1, 1}, -w]*Log[I*w]^2 - 2304*HPL[{-1, -1, -1, 1}, w]*
    Log[I*w]^2 + 2304*HPL[{-1, -1, 1, 1}, -w]*Log[I*w]^2 + 
   2304*HPL[{-1, -1, 1, 1}, w]*Log[I*w]^2 + 2304*HPL[{-1, 1, -1, 1}, -w]*
    Log[I*w]^2 + 2304*HPL[{-1, 1, -1, 1}, w]*Log[I*w]^2 + 
   2304*HPL[{1, -1, -1, 1}, -w]*Log[I*w]^2 + 2304*HPL[{1, -1, -1, 1}, w]*
    Log[I*w]^2 - 2304*HPL[{1, -1, 1, 1}, -w]*Log[I*w]^2 - 
   2304*HPL[{1, -1, 1, 1}, w]*Log[I*w]^2 - 2304*HPL[{1, 1, -1, 1}, -w]*
    Log[I*w]^2 - 2304*HPL[{1, 1, -1, 1}, w]*Log[I*w]^2 - 
   672*Pi^2*Log[2]*Log[1 - w]*Log[I*w]^2 - 240*Pi^2*Log[1 - w]^2*Log[I*w]^2 + 
   96*Log[1 - w]^4*Log[I*w]^2 + (-352*Pi^2 - 5376*Log[2]^2)*Log[1 - w]*
    Log[I*w]^3 + (-768*Log[2] + 512*Log[64])*Log[1 - w]^2*Log[I*w]^3 - 
   1152*Log[(1 - w)/8]*Log[1 - w]^2*Log[I*w]^3 + 
   128*Log[1 - w]^3*Log[I*w]^3 - 192*Log[1 - w]^4*Log[I*w]*Log[w] + 
   96*Pi^2*Log[1 - w]^3*Log[(1 + w)/2] + 288*Pi^2*Log[1 - w]^2*Log[I*w]*
    Log[(1 + w)/2] + 384*Log[1 - w]^3*Log[I*w]^2*Log[(1 + w)/2] + 
   384*Log[1 - w]^2*Log[I*w]^3*Log[(1 + w)/2] + 
   4608*HPL[{0, 0, 0, 0, 0}, I*w]*Log[1 + w] - 32256*HPL[{0, 0, 0, 0}, I*w]*
    Log[2]*Log[1 + w] - 1152*Pi^2*Log[2]*Log[1 - w]*Log[I*w]*Log[1 + w] - 
   672*Pi^2*Log[2]*Log[I*w]^2*Log[1 + w] + (-352*Pi^2 - 5376*Log[2]^2)*
    Log[I*w]^3*Log[1 + w] - 1536*Log[2]*Log[1 - w]*Log[I*w]^3*Log[1 + w] - 
   6912*HPL[{0, 0, 0, 0}, I*w]*Log[1 + w]^2 + 288*Pi^2*Log[(1 - w)/2]*
    Log[I*w]*Log[1 + w]^2 - 240*Pi^2*Log[I*w]^2*Log[1 + w]^2 + 
   (-768*Log[2] + 512*Log[64])*Log[I*w]^3*Log[1 + w]^2 + 
   384*Log[(1 - w)/2]*Log[I*w]^3*Log[1 + w]^2 - 
   352*Pi^2*Log[I*w]*Log[(1 + w)/8]*Log[1 + w]^2 - 
   1152*Log[I*w]^3*Log[(1 + w)/8]*Log[1 + w]^2 + 
   96*Pi^2*Log[(1 - w)/2]*Log[1 + w]^3 + 32*Pi^2*Log[I*w]*Log[1 + w]^3 + 
   384*Log[(1 - w)/2]*Log[I*w]^2*Log[1 + w]^3 + 128*Log[I*w]^3*Log[1 + w]^3 + 
   24*Pi^2*Log[1 + w]^4 - 192*Log[-w]*Log[I*w]*Log[1 + w]^4 + 
   96*Log[I*w]^2*Log[1 + w]^4 + (468*Pi^4*PolyLog[2, (1 - w)/2])/5 + 
   32256*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, (1 - w)/2] + 
   288*Pi^2*Log[1 - w]^2*PolyLog[2, (1 - w)/2] + 576*Pi^2*Log[1 - w]*Log[I*w]*
    PolyLog[2, (1 - w)/2] + 672*Pi^2*Log[I*w]^2*PolyLog[2, (1 - w)/2] + 
   1152*Log[1 - w]^2*Log[I*w]^2*PolyLog[2, (1 - w)/2] + 
   768*Log[1 - w]*Log[I*w]^3*PolyLog[2, (1 - w)/2] + 
   576*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, (1 - w)/2] + 
   768*Log[I*w]^3*Log[1 + w]*PolyLog[2, (1 - w)/2] - 
   2112*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, 1 - w] - 
   768*Log[1 - w]^3*Log[I*w]*PolyLog[2, 1 - w] - 6912*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, 1 - w] - (408*Pi^4*PolyLog[2, -w])/5 - 
   46080*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, -w] + 
   1344*Pi^2*Log[1 - w]*Log[I*w]*PolyLog[2, -w] - 
   1728*Pi^2*Log[I*w]^2*PolyLog[2, -w] + 5376*Log[1 - w]*Log[I*w]^3*
    PolyLog[2, -w] - 1152*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, -w] - 
   3072*Log[I*w]^3*Log[1 + w]*PolyLog[2, -w] - 672*Pi^2*PolyLog[2, -w]^2 + 
   1152*Log[I*w]^2*PolyLog[2, -w]^2 - (408*Pi^4*PolyLog[2, w])/5 - 
   46080*HPL[{0, 0, 0, 0}, I*w]*PolyLog[2, w] - 1152*Pi^2*Log[1 - w]*Log[I*w]*
    PolyLog[2, w] - 1728*Pi^2*Log[I*w]^2*PolyLog[2, w] - 
   3072*Log[1 - w]*Log[I*w]^3*PolyLog[2, w] + 1344*Pi^2*Log[I*w]*Log[1 + w]*
    PolyLog[2, w] + 5376*Log[I*w]^3*Log[1 + w]*PolyLog[2, w] - 
   672*Pi^2*PolyLog[2, w]^2 + 1152*Log[I*w]^2*PolyLog[2, w]^2 + 
   (468*Pi^4*PolyLog[2, (1 + w)/2])/5 + 32256*HPL[{0, 0, 0, 0}, I*w]*
    PolyLog[2, (1 + w)/2] + 576*Pi^2*Log[1 - w]*Log[I*w]*
    PolyLog[2, (1 + w)/2] + 672*Pi^2*Log[I*w]^2*PolyLog[2, (1 + w)/2] + 
   768*Log[1 - w]*Log[I*w]^3*PolyLog[2, (1 + w)/2] + 
   576*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, (1 + w)/2] + 
   768*Log[I*w]^3*Log[1 + w]*PolyLog[2, (1 + w)/2] + 
   288*Pi^2*Log[1 + w]^2*PolyLog[2, (1 + w)/2] + 1152*Log[I*w]^2*Log[1 + w]^2*
    PolyLog[2, (1 + w)/2] - 2112*Pi^2*Log[I*w]*Log[1 + w]*PolyLog[2, 1 + w] - 
   6912*Log[I*w]^3*Log[1 + w]*PolyLog[2, 1 + w] - 
   768*Log[I*w]*Log[1 + w]^3*PolyLog[2, 1 + w] - 
   576*Pi^2*Log[1 - w]*PolyLog[3, (1 - w)/2] - 
   3456*Pi^2*Log[I*w]*PolyLog[3, (1 - w)/2] - 2304*Log[1 - w]*Log[I*w]^2*
    PolyLog[3, (1 - w)/2] - 12288*Log[I*w]^3*PolyLog[3, (1 - w)/2] + 
   4224*Pi^2*Log[I*w]*PolyLog[3, 1 - w] + 2304*Log[1 - w]^2*Log[I*w]*
    PolyLog[3, 1 - w] + 13824*Log[I*w]^3*PolyLog[3, 1 - w] + 
   192*Pi^2*Log[I*w]*PolyLog[3, -w] + 2304*Log[I*w]^3*PolyLog[3, -w] + 
   864*Pi^2*Log[1 + w]*PolyLog[3, -w] + 12672*Log[I*w]^2*Log[1 + w]*
    PolyLog[3, -w] + 864*Pi^2*Log[1 - w]*PolyLog[3, w] + 
   192*Pi^2*Log[I*w]*PolyLog[3, w] + 12672*Log[1 - w]*Log[I*w]^2*
    PolyLog[3, w] + 2304*Log[I*w]^3*PolyLog[3, w] + 
   2112*Pi^2*Log[I*w]*PolyLog[3, (-2*w)/(-1 - w)] + 
   6912*Log[I*w]^3*PolyLog[3, (-2*w)/(-1 - w)] + 
   1344*Pi^2*Log[I*w]*PolyLog[3, (-2*w)/(1 - w)] + 
   5376*Log[I*w]^3*PolyLog[3, (-2*w)/(1 - w)] - 
   2112*Pi^2*Log[I*w]*PolyLog[3, -(w/(1 - w))] - 
   6912*Log[I*w]^3*PolyLog[3, -(w/(1 - w))] + 2112*Pi^2*Log[I*w]*
    PolyLog[3, (2*w)/(-1 + w)] + 6912*Log[I*w]^3*PolyLog[3, (2*w)/(-1 + w)] - 
   2112*Pi^2*Log[I*w]*PolyLog[3, w/(1 + w)] - 
   6912*Log[I*w]^3*PolyLog[3, w/(1 + w)] + 1344*Pi^2*Log[I*w]*
    PolyLog[3, (2*w)/(1 + w)] + 5376*Log[I*w]^3*PolyLog[3, (2*w)/(1 + w)] - 
   3456*Pi^2*Log[I*w]*PolyLog[3, (1 + w)/2] - 
   12288*Log[I*w]^3*PolyLog[3, (1 + w)/2] - 576*Pi^2*Log[1 + w]*
    PolyLog[3, (1 + w)/2] - 2304*Log[I*w]^2*Log[1 + w]*
    PolyLog[3, (1 + w)/2] + 4224*Pi^2*Log[I*w]*PolyLog[3, 1 + w] + 
   13824*Log[I*w]^3*PolyLog[3, 1 + w] + 2304*Log[I*w]*Log[1 + w]^2*
    PolyLog[3, 1 + w] + Log[I*w]^2*((-616*Pi^4)/5 + 672*Pi^2*Log[2]^2 - 
     4608*PolyLog[4, 1/2]) - 1152*Pi^2*PolyLog[4, 1/2] + 
   576*Pi^2*PolyLog[4, (1 - w)/2] + 2304*Log[I*w]^2*PolyLog[4, (1 - w)/2] - 
   4608*Log[1 - w]*Log[I*w]*PolyLog[4, 1 - w] - 
   23040*Log[I*w]^2*PolyLog[4, -w] - 23040*Log[I*w]^2*PolyLog[4, w] + 
   576*Pi^2*PolyLog[4, (1 + w)/2] + 2304*Log[I*w]^2*PolyLog[4, (1 + w)/2] - 
   4608*Log[I*w]*Log[1 + w]*PolyLog[4, 1 + w] + 
   4608*Log[I*w]*PolyLog[5, 1 - w] + 41472*Log[I*w]*PolyLog[5, -w] + 
   41472*Log[I*w]*PolyLog[5, w] + 4608*Log[I*w]*PolyLog[5, 1 + w] - 
   64512*PolyLog[6, -w] - 64512*PolyLog[6, w] + 
   9216*Log[I*w]^2*PolyLog[2, 2, -w] + 9216*Log[I*w]^2*PolyLog[2, 2, w] - 
   4608*Log[I*w]*PolyLog[2, 3, -w] - 4608*Log[I*w]*PolyLog[2, 3, w] + 
   4608*PolyLog[2, 4, -w] + 4608*PolyLog[2, 4, w] + 
   69120*Log[I*w]*PolyLog[3, 2, -w] + 69120*Log[I*w]*PolyLog[3, 2, w] + 
   9216*PolyLog[3, 3, -w] + 9216*PolyLog[3, 3, w] - 
   142848*PolyLog[4, 2, -w] - 142848*PolyLog[4, 2, w] + 
   Log[I*w]^3*(384*Pi^2*Log[2] + 4096*Log[2]^3 - 1216*Pi^2*Log[4] - 
     6528*Zeta[3]) + Log[1 - w]^2*Log[I*w]*(-384*Pi^2*Log[2] + 
     128*Pi^2*Log[64] - 576*Zeta[3]) + Log[I*w]*Log[1 + w]^2*
    (-384*Pi^2*Log[2] + 128*Pi^2*Log[64] - 576*Zeta[3]) - 
   (33*Pi^2*Log[2]*Zeta[3])/4 + (33*Pi^2*Log[4]*Zeta[3])/8 + 
   192*Log[1 - w]^3*Zeta[3] - 576*Log[1 - w]^2*Log[(1 + w)/2]*Zeta[3] + 
   2304*Log[2]*Log[1 - w]*Log[1 + w]*Zeta[3] - 
   576*Log[(1 - w)/2]*Log[1 + w]^2*Zeta[3] + 192*Log[1 + w]^3*Zeta[3] - 
   1152*Log[1 - w]*PolyLog[2, (1 - w)/2]*Zeta[3] + 
   1152*Log[I*w]*PolyLog[2, (1 - w)/2]*Zeta[3] - 
   1152*Log[1 + w]*PolyLog[2, (1 - w)/2]*Zeta[3] - 
   11520*Log[I*w]*PolyLog[2, -w]*Zeta[3] - 11520*Log[I*w]*PolyLog[2, w]*
    Zeta[3] - 1152*Log[1 - w]*PolyLog[2, (1 + w)/2]*Zeta[3] + 
   1152*Log[I*w]*PolyLog[2, (1 + w)/2]*Zeta[3] - 
   1152*Log[1 + w]*PolyLog[2, (1 + w)/2]*Zeta[3] + 
   29952*PolyLog[3, -w]*Zeta[3] + 29952*PolyLog[3, w]*Zeta[3] - 
   1728*Zeta[3]^2 + Log[1 - w]*Log[I*w]*(-148*Pi^4 - 1152*Pi^2*Log[2]^2 - 
     1152*Log[2]*Zeta[3]) + Log[I*w]*Log[1 + w]*
    (-148*Pi^4 - 1152*Pi^2*Log[2]^2 - 1152*Log[2]*Zeta[3]) + 
   Log[1 - w]^2*((-234*Pi^4)/5 + 96*Log[64]*Zeta[3]) + 
   Log[1 + w]^2*((-234*Pi^4)/5 + 96*Log[64]*Zeta[3]) + 
   Log[I*w]*(224*Pi^4*Log[2] + 1152*Pi^2*Log[2]^3 - 400*Pi^4*Log[4] - 
     2016*Pi^2*Zeta[3] + 1152*Log[2]^2*Zeta[3] - 22752*Zeta[5]) + 
   Log[1 - w]*((-468*Pi^4*Log[2])/5 - 96*Pi^2*Zeta[3] - 
     1152*Log[2]^2*Zeta[3] + 1728*Zeta[5]) + 
   Log[1 + w]*((-468*Pi^4*Log[2])/5 - 96*Pi^2*Zeta[3] - 
     1152*Log[2]^2*Zeta[3] + 1728*Zeta[5]))/6, 
 256*((617*Pi^6)/96768 - (3*Pi^2*HPL[{-4}, z])/32 - 
   (197*Pi^4*HPL[{-2}, z])/11520 + (3*Pi^2*HPL[{-3, -1}, z])/32 - 
   (11*Pi^2*HPL[{-3, 0}, z])/192 + (Pi^2*HPL[{-2, -2}, z])/16 + 
   (Pi^2*HPL[{-1, -3}, z])/16 + (43*Pi^4*HPL[{-1, -1}, z])/1920 - 
   (Pi^4*HPL[{-1, 0}, z])/64 + (323*Pi^4*HPL[{0, 0}, z])/11520 - 
   (3*HPL[{-4, 0, 0}, z])/16 - (Pi^2*HPL[{-2, -1, -1}, z])/32 + 
   (Pi^2*HPL[{-2, -1, 0}, z])/48 - (11*Pi^2*HPL[{-2, 0, 0}, z])/192 - 
   (Pi^2*HPL[{-1, -2, -1}, z])/32 + (Pi^2*HPL[{-1, -2, 0}, z])/32 - 
   (Pi^2*HPL[{-1, -1, -2}, z])/32 + (3*HPL[{-3, -1, 0, 0}, z])/16 - 
   (5*HPL[{-3, 0, 0, 0}, z])/32 + HPL[{-2, -2, 0, 0}, z]/8 + 
   HPL[{-1, -3, 0, 0}, z]/8 + (Pi^2*HPL[{-1, -1, -1, -1}, z])/16 - 
   (Pi^2*HPL[{-1, -1, -1, 0}, z])/32 + (Pi^2*HPL[{-1, -1, 0, 0}, z])/16 - 
   (Pi^2*HPL[{-1, 0, 0, 0}, z])/16 + (9*Pi^2*HPL[{0, 0, 0, 0}, z])/64 - 
   HPL[{-2, -1, -1, 0, 0}, z]/16 + HPL[{-2, -1, 0, 0, 0}, z]/16 - 
   (5*HPL[{-2, 0, 0, 0, 0}, z])/32 - HPL[{-1, -2, -1, 0, 0}, z]/16 + 
   HPL[{-1, -2, 0, 0, 0}, z]/8 - HPL[{-1, -1, -2, 0, 0}, z]/16 + 
   HPL[{-1, -1, -1, -1, 0, 0}, z]/8 - HPL[{-1, -1, -1, 0, 0, 0}, z]/16 + 
   (3*HPL[{-1, -1, 0, 0, 0, 0}, z])/16 - (3*HPL[{-1, 0, 0, 0, 0, 0}, z])/16 + 
   (15*HPL[{0, 0, 0, 0, 0, 0}, z])/32 + (3*HPL[{-3}, z]*Zeta[3])/16 + 
   (Pi^2*HPL[{0}, z]*Zeta[3])/192 - (HPL[{-2, -1}, z]*Zeta[3])/16 - 
   (HPL[{-2, 0}, z]*Zeta[3])/8 - (HPL[{-1, -2}, z]*Zeta[3])/16 + 
   (HPL[{-1, -1, -1}, z]*Zeta[3])/8 - (HPL[{-1, -1, 0}, z]*Zeta[3])/16 - 
   (HPL[{-1, 0, 0}, z]*Zeta[3])/16 + (HPL[{0, 0, 0}, z]*Zeta[3])/32 + 
   (5*Zeta[3]^2)/32 + (7*HPL[{-1}, z]*Zeta[5])/16 - (HPL[{0}, z]*Zeta[5])/8)}


==> anc/demo-HPL.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    306952,       5767]
NotebookOptionsPosition[    300243,       5669]
NotebookOutlinePosition[    300637,       5685]
CellTagsIndexPosition[    300594,       5682]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.975491412539732*^9, 3.975491412768612*^9}, {
  3.9754914453534203`*^9, 3.975491458908141*^9}, {3.975492274713376*^9, 
  3.975492279431315*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d697427f-b777-4b7e-9312-c8be3e09bce3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Import", " ", "data"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.975492307026422*^9, 
  3.975492312117701*^9}},ExpressionUUID->"d40fd3da-7494-4a18-8596-\
6becaf53dd58"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "tree", ",", "triangleAB", ",", "triangleCD", ",", "triangleEF", ",", 
     "boxOneCycleAB", ",", "boxTwoCycleAB", ",", "boxTwoCycleCD", ",", 
     "boxThreeCycleAB", ",", "F3"}], "}"}], "=", 
   RowBox[{"Import", "[", "\"\<all_HPL_data.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975491681207234*^9, 3.975491686498407*^9}, {
   3.9754918126498833`*^9, 3.9754918149173393`*^9}, 3.975492319087359*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"9bd0f8c0-8cdb-4230-85de-e6c311ee5b4d"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Load", " ", "PolylogTools"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9758567206129*^9, 
  3.975856730725546*^9}},ExpressionUUID->"04e62cc7-93e8-4038-8704-\
e47995fc2972"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "PolyLogTools`"}], ";"}]], "Input",ExpressionUUID->"b534aa2f-59ca-4579-afd9-914c604c8325"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Four", "-", 
    RowBox[{"point", "  ", 
     RowBox[{"kinemtaics", ":", " ", "z"}]}]}], "=", 
   RowBox[{"t", "/", "s"}]}], ",", " ", 
  RowBox[{
   RowBox[{"and", " ", 
    RowBox[{"b", "[", "4", "]"}]}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"I", 
        SqrtBox["z"]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"I", 
        SqrtBox["z"]}]}]], ".", "\n", "For"}], " ", "HPL", " ", 
    "expressions"}]}], ",", " ", 
  RowBox[{
   RowBox[{"we", " ", "use", " ", "rationalised", " ", 
    RowBox[{"variable", ":", " ", "z"}]}], "=", 
   RowBox[{"-", 
    RowBox[{
     RowBox[{"w", "^", "2"}], " ", "."}]}]}]}]], "Text",
 CellChangeTimes->{{3.975857814088327*^9, 3.9758578946315947`*^9}, {
   3.975857960119409*^9, 3.975857988197423*^9}, {3.975858838358747*^9, 
   3.975858851423853*^9}, 3.975860095765066*^9, 
   3.984299524998509*^9},ExpressionUUID->"9c5ecb65-bbdc-4f18-b335-\
5a5891b965e1"],

Cell[CellGroupData[{

Cell["Symbol results", "Subsubsection",
 CellChangeTimes->{{3.97585745543046*^9, 
  3.975857465611247*^9}},ExpressionUUID->"708f05fd-2064-438d-b381-\
9218abb29fed"],

Cell["Tree graphs are given in equation (4.21) ", "Text",
 CellChangeTimes->{{3.975493265736205*^9, 3.975493291261142*^9}, {
  3.975493977327457*^9, 3.975493989859543*^9}, {3.975860138162835*^9, 
  3.975860138323516*^9}},ExpressionUUID->"e2a04f78-e039-43e4-b386-\
b65e639cdcb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBtree", "=", 
   RowBox[{"272", " ", 
    RowBox[{"SB", "[", 
     RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975858798674262*^9, 3.9758587996859818`*^9}, {
  3.98189511762035*^9, 3.981895118544153*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c1123dcb-321d-46b2-a740-fa370de467e3"],

Cell["\<\
We use the frozen node to specify the inequivalent negative geometries. For \
example, there are three triangle diagrams, triangleAB, triangleCD, and \
triangleEF. The notation triangleAB means the AB-node is frozen, similarly \
for CD and EF. \
\>", "Text",
 CellChangeTimes->{{3.975493833626343*^9, 3.975493948292457*^9}, {
  3.975493993169373*^9, 
  3.975494014232657*^9}},ExpressionUUID->"d6d089f4-9b3e-4e82-a094-\
f428f589baae"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3QeYFMW2wPEhJ8lRRLKSBCQIGBAVJYoCAoJKEBEDioqIAVFRTHBBFEVR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    "], {{0, 271.}, {286., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{93.45703125, Automatic},
  ImageSizeRaw->{286., 271.},
  PlotRange->{{0, 286.}, {0, 271.}}]], "Input",
 CellChangeTimes->{3.97549369221471*^9, 
  3.975493778667759*^9},ExpressionUUID->"eb330507-6718-461a-8e5b-\
3a9df9125ca8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBtriangleAB", "=", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], "]"}],
       "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9758580161354628`*^9, 3.975858018640112*^9}, {
   3.975858144285419*^9, 3.975858146228992*^9}, 3.981895121419661*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"91f927fa-d22c-4031-892e-ecad941eaeec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBtriangleCD", "=", 
   RowBox[{"16", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
        "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9758580297502937`*^9, 3.975858031944716*^9}, 
   3.981895124394747*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"7285cd53-dc67-457b-9756-da4f14717d36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBtriangleEF", "=", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"14", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"b", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "4", "]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z", ",", 
        RowBox[{"1", "+", "z"}]}], "]"}], "-", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", 
        RowBox[{"1", "+", "z"}], ",", "z"}], "]"}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}], ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}]}], "]"}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}], ",", 
        RowBox[{"b", "[", "4", "]"}], ",", "z"}], "]"}], "+", 
      RowBox[{"15", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], 
      "-", 
      RowBox[{"3", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"11", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9758580459716682`*^9, 3.9758580474495897`*^9}, 
   3.981895127858062*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"63ef44ac-4652-4de5-aed9-a53a834e1a2a"],

Cell["Only one One-cycle box diagram, i.e. boxOneCycleAB", "Text",
 CellChangeTimes->{{3.975492959134633*^9, 3.97549299546392*^9}, {
  3.97549314804986*^9, 3.975493157544759*^9}, {3.9754939631569843`*^9, 
  3.975493966823344*^9}},ExpressionUUID->"79b8b036-7c25-4579-a950-\
3940c0ff6a4e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Qm8VdP///FTSUUz0qTRUDRQ5iFDSSHfigwp9TVnyFDmMQplLJEpoS8Z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    "], {{0, 293.}, {246., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{86.13671875, Automatic},
  ImageSizeRaw->{246., 293.},
  PlotRange->{{0, 246.}, {0, 293.}}]], "Input",
 CellChangeTimes->{3.975493641985969*^9, 
  3.9754936806983643`*^9},ExpressionUUID->"412e2dab-1055-4736-8b88-\
1df090085c64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBboxOneCycleAB", "=", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
        "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z"}], "]"}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], 
      "-", 
      RowBox[{"10", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9758581201008577`*^9, 3.975858121485174*^9}, 
   3.9818951308255787`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"8786f1d0-8d34-49f8-aaa5-c0b47e04aa41"],

Cell["Two-cycle box diagrams, i.e. boxTwoCycleAB and boxTwoCycleCD", "Text",
 CellChangeTimes->{{3.9754935497221212`*^9, 3.9754935800014467`*^9}, {
  3.975494040877536*^9, 
  3.975494045247486*^9}},ExpressionUUID->"19388b11-5a78-4760-8407-\
7c9b3efd4bb6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3QeYFMW68PEhgyJJRUBEEQMZBEURBRVEUFBEUUQQzKKCAcwYUDwKJlQE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    "], {{0, 277.5}, {253., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{88.0625, Automatic},
  ImageSizeRaw->{253., 277.5},
  PlotRange->{{0, 253.}, {0, 277.5}}]], "Input",ExpressionUUID->"b605ee48-\
683f-4b8a-a759-746909bc9e43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBboxTwoCycleAB", "=", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
        "]"}]}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}]}], "]"}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z"}], "]"}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"b", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "4", "]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z", ",", 
        RowBox[{"1", "+", "z"}]}], "]"}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}], ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}]}], "]"}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}], ",", 
        RowBox[{"b", "[", "4", "]"}], ",", "z"}], "]"}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], 
      "-", 
      RowBox[{"3", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z"}], "]"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975858076277719*^9, 3.975858077815751*^9}, 
   3.981895133706544*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"5dbbc0b9-f855-44be-b3fb-4248179954e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBboxTwoCycleCD", "=", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
        "]"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"27", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"26", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"b", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "4", "]"}]}], "]"}]}], "+", 
      RowBox[{"21", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"19", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}], ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}]}], "]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"b", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "4", "]"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], 
      "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}]}], "]"}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9758580841226683`*^9, 3.975858085633037*^9}, 
   3.981895136606901*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"930de0e6-da4f-4193-96cb-ce658c2d05a9"],

Cell["Only one Three-cycle box diagram, i.e. boxThreeCycleAB", "Text",
 CellChangeTimes->{{3.975493607614894*^9, 3.975493612323242*^9}, {
  3.975494055513163*^9, 
  3.9754940596458807`*^9}},ExpressionUUID->"007bdbab-a302-4c28-8c90-\
a7871858a13a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qd8FFXXP/ClN6WDNCkC0osgRYogKIL0LqBIFQRFHykqYkGxYENRAZWq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    "], {{0, 292.}, {258., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{93.90234375, Automatic},
  ImageSizeRaw->{258., 292.},
  PlotRange->{{0, 258.}, {0, 292.}}]], "Input",ExpressionUUID->"3c981287-b263-\
497d-a866-fd4754c14cc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBboxThreeCycleAB", "=", 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
        "]"}]}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}]}], "]"}], "+", 
      RowBox[{"11", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"b", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "4", "]"}]}], "]"}]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}], ",", "z", ",", 
        RowBox[{"b", "[", "4", "]"}]}], "]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"b", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "4", "]"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], 
      "+", 
      RowBox[{"7", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"SB", "[", 
       RowBox[{"z", ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z", ",", 
        RowBox[{"1", "+", "z"}], ",", "z"}], "]"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975858096445244*^9, 3.975858098538625*^9}, 
   3.981895139893744*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"512a80e9-25f9-4c97-a24c-3252c352b292"],

Cell["\<\
Wilson loop with Lagrangian insertion at three loops, F3, see eq. (4.4) in \
https://arxiv.org/pdf/1911.10174.\
\>", "Text",
 CellChangeTimes->{{3.975493607614894*^9, 3.975493612323242*^9}, {
  3.975494055513163*^9, 3.9754940596458807`*^9}, {3.975857642419405*^9, 
  3.975857708539063*^9}},ExpressionUUID->"a21f5f40-939c-4630-a61b-\
97abc64e0d80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBF3", "=", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], 
        "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"5", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], 
      "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z", ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"SB", "[", 
        RowBox[{"z", ",", "z", ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}], ",", 
         RowBox[{"1", "+", "z"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.975858102780794*^9, 3.975858104661785*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"2e485312-387c-4b3b-8665-6ecb1c7fd452"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Check", " ", "that", " ", "Sum", " ", "over", " ", "Negative", " ", 
   "Geometries", " ", "gives", " ", "Wilson", " ", "loop", " ", "with", " ", 
   "Lagragian", " ", "insertion", " ", "at", " ", "Symbol", " ", "level"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.975857761570076*^9, 
  3.975857774913541*^9}},ExpressionUUID->"cb75ec33-64ae-4c47-8286-\
60ca31300511"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SBnegativeGeometriesSum", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"SBtree", "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "SBtriangleAB"}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "SBtriangleCD"}], "-", "SBtriangleEF", "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "SBboxOneCycleAB"}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "SBboxTwoCycleAB"}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "SBboxTwoCycleCD"}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", "!"}]], "SBboxThreeCycleAB"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9754923399708242`*^9, 3.975492357069954*^9}, {
   3.975492401711911*^9, 3.975492523018363*^9}, 3.975493165060173*^9, {
   3.9758573313832483`*^9, 3.9758573491922398`*^9}, {3.984299577983328*^9, 
   3.984299578998616*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"86af8427-3ddd-4af9-b1cf-6bab38bb1ee4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SBnegativeGeometriesSum", "//", "Expand"}]], "Input",
 CellChangeTimes->{3.975858570565206*^9, 3.981895156780842*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"b6b0e7b1-74a7-48ee-80aa-c418d0ced26d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "120"}], " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], "]"}]}], 
  "+", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
  RowBox[{"40", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
  RowBox[{"40", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], "-", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.975858570791944*^9, 3.975858822020932*^9, 3.981895157163081*^9, {
   3.98429960146496*^9, 3.984299611090674*^9}},
 CellLabel->"Out[50]=",ExpressionUUID->"bbeed34f-c888-49c5-b50e-3d78cedf6541"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SBF3", "//", "Expand"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"894f190e-4738-4bbe-bfe1-a103e9e28f74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"120", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", "z"}], "]"}]}], 
  "-", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
  RowBox[{"40", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
  RowBox[{"40", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "+", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", "z"}], "]"}]}], "+", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "+", 
  RowBox[{"48", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", "z"}], "]"}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z", ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", "z"}], "]"}]}], "+", 
  RowBox[{"32", " ", 
   RowBox[{"SB", "[", 
    RowBox[{"z", ",", "z", ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}], ",", 
     RowBox[{"1", "+", "z"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.975857738650927*^9, 3.975858823338747*^9, 3.981895159133175*^9, {
   3.9842996027823553`*^9, 3.984299611733486*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"3cc0f958-2f8d-4a59-950b-386ff302e4d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/", "%%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.984299607975254*^9, 3.98429960874957*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"f7c45934-4499-4317-bc33-de3d3c697dc5"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{
  3.975857742810813*^9, 3.975858824256055*^9, 3.9818951603566732`*^9, {
   3.9842996039571667`*^9, 3.9842996122315598`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"178bf608-a579-4cc1-978d-ab14d3500729"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["HPL results", "Subsubsection",
 CellChangeTimes->{{3.97585745543046*^9, 
  3.975857470625895*^9}},ExpressionUUID->"602bee0c-859e-41d5-8cc0-\
e5461160c78b"],

Cell["Tree graphs are given in equation (4.21) ", "Text",
 CellChangeTimes->{{3.975493265736205*^9, 3.975493291261142*^9}, {
  3.975493977327457*^9, 3.975493989859543*^9}, {3.975860141416205*^9, 
  3.975860141544264*^9}},ExpressionUUID->"6400f148-3bf2-43db-a08c-\
5b644a09ed58"],

Cell[CellGroupData[{

Cell[BoxData["tree"], "Input",
 CellChangeTimes->{{3.9758590485897617`*^9, 3.97585906049997*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"97352ea9-9fe7-44e4-934d-892cbd039da3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"76", " ", 
      SuperscriptBox["\[Pi]", "6"]}], "15"], "+", 
    RowBox[{"38", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{"264", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "6"]}], "40"]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
         "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", "z"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"768", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "6"], "+", 
       RowBox[{"144", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.975859049555468*^9, 3.975859060708847*^9}, 
   3.9758601097390823`*^9, 3.978103083424646*^9, 3.981895233546259*^9, 
   3.9818953462607107`*^9, 3.984031037518505*^9, 3.984299661225919*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"1a7a3c83-4b34-4e25-8000-8b57aca47af2"]
}, Open  ]],

Cell["\<\
We use the frozen node to specify the inequivalent negative geometries. For \
example, there are three triangle diagrams, triangleAB, triangleCD, and \
triangleEF. The notation triangleAB means the AB-node is frozen, similarly \
for CD and EF. \
\>", "Text",
 CellChangeTimes->{{3.975493833626343*^9, 3.975493948292457*^9}, {
  3.975493993169373*^9, 
  3.975494014232657*^9}},ExpressionUUID->"1b6cc950-7d91-49d2-9266-\
92557d379e4f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3QeYFMW2wPEhJ8lRRLKSBCQIGBAVJYoCAoJKEBEDioqIAVFRTHBBFEVR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    "], {{0, 271.}, {286., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{93.45703125, Automatic},
  ImageSizeRaw->{286., 271.},
  PlotRange->{{0, 286.}, {0, 271.}}]], "Input",
 CellChangeTimes->{3.97549369221471*^9, 
  3.975493778667759*^9},ExpressionUUID->"16a455c0-d958-4bcc-8ba9-\
92222d078d9d"],

Cell[CellGroupData[{

Cell[BoxData["triangleAB"], "Input",
 CellChangeTimes->{{3.97585905552162*^9, 3.975859058202057*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"ee029338-a786-4e19-b15b-f160ac06f7d1"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "45"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"7", " ", 
     SuperscriptBox["\[Pi]", "6"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{"360", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{"360", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}],
     "-", 
    RowBox[{"720", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}],
     "+", 
    RowBox[{"360", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{"360", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{"720", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"360", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"360", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{"360", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.975859058443437*^9, 3.9758601116452312`*^9, 
  3.981895236183515*^9, 3.981895348344131*^9, 3.981895418679585*^9, 
  3.984031039878982*^9, 3.984299663292363*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"1ee6e976-39d4-4535-9bd1-6d035cc79f0d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"triangleCD", ";"}]], "Input",
 CellChangeTimes->{{3.975859065499614*^9, 3.975859077841714*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"16e71e5c-8a62-4b82-ba68-d2210bebec61"],

Cell[BoxData[
 RowBox[{"triangleEF", ";"}]], "Input",
 CellChangeTimes->{{3.975859070326583*^9, 3.975859075617179*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"657cc4b1-e69f-46e6-aa38-3ca2387856ba"],

Cell["Only one One-cycle box diagram, i.e. boxOneCycleAB", "Text",
 CellChangeTimes->{{3.975492959134633*^9, 3.97549299546392*^9}, {
  3.97549314804986*^9, 3.975493157544759*^9}, {3.9754939631569843`*^9, 
  3.975493966823344*^9}},ExpressionUUID->"e5a20a88-e384-40f3-b5ae-\
cdb4196f31d9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3Qm8VdP///FTSUUz0qTRUDRQ5iFDSSHfigwp9TVnyFDmMQplLJEpoS8Z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    "], {{0, 293.}, {246., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{86.13671875, Automatic},
  ImageSizeRaw->{246., 293.},
  PlotRange->{{0, 246.}, {0, 293.}}]], "Input",
 CellChangeTimes->{3.975493641985969*^9, 
  3.9754936806983643`*^9},ExpressionUUID->"6f5c40b2-f7b4-466a-9e8e-\
5437e5219bd1"],

Cell[CellGroupData[{

Cell[BoxData["boxOneCycleAB"], "Input",
 CellChangeTimes->{{3.975859080563806*^9, 3.975859081717164*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"409e8e94-1722-4070-9289-c8c57b1a087e"],

Cell[BoxData[
 RowBox[{"16", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"505", " ", 
      SuperscriptBox["\[Pi]", "6"]}], "9072"], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["43", "144"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "2"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "3"}]}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "45"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "72"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}],
     "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}],
     "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}],
     "-", 
    RowBox[{"5", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "3"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}],
     "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}]}],
     "+", 
    RowBox[{
     FractionBox["7", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "z"}], 
      "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", "z"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       "z"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", "z"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", "z"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}], 
     " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
    RowBox[{"19", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{
     FractionBox["31", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "z"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.975859082011668*^9, 3.975860114773559*^9, 
  3.981895240651085*^9, 3.981895352191655*^9, 3.981895420829743*^9, 
  3.984031044714658*^9, 3.984299666324465*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"cfb95f87-1fdf-4677-a7c8-17fff668e85e"]
}, Open  ]],

Cell["Two-cycle box diagrams, i.e. boxTwoCycleAB and boxTwoCycleCD", "Text",
 CellChangeTimes->{{3.9754935497221212`*^9, 3.9754935800014467`*^9}, {
  3.975494040877536*^9, 
  3.975494045247486*^9}},ExpressionUUID->"85a380bb-1cfe-422b-90e4-\
95f909303b19"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3QeYFMW68PEhgyJJRUBEEQMZBEURBRVEUFBEUUQQzKKCAcwYUDwKJlQE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    "], {{0, 277.5}, {253., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{88.0625, Automatic},
  ImageSizeRaw->{253., 277.5},
  PlotRange->{{0, 253.}, {0, 277.5}}]], "Input",ExpressionUUID->"2a9e6dd3-\
811e-4498-b3d3-f55e134b2f39"],

Cell[BoxData[
 RowBox[{"boxTwoCycleAB", ";"}]], "Input",
 CellChangeTimes->{{3.975859085436727*^9, 3.97585908951672*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"8c9401d7-733e-4645-b56c-8351cfb2c14a"],

Cell[BoxData[
 RowBox[{"boxTwoCycleCD", ";"}]], "Input",
 CellChangeTimes->{{3.9758590908065968`*^9, 3.9758590935845327`*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"28b4af51-2fda-483a-942e-ff73bcef7e67"],

Cell["Only one Three-cycle box diagram, i.e. boxThreeCycleAB", "Text",
 CellChangeTimes->{{3.975493607614894*^9, 3.975493612323242*^9}, {
  3.975494055513163*^9, 
  3.9754940596458807`*^9}},ExpressionUUID->"ca6a7603-abe1-4bf2-b32d-\
907e797eed29"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qd8FFXXP/ClN6WDNCkC0osgRYogKIL0LqBIFQRFHykqYkGxYENRAZWq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    "], {{0, 292.}, {258., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJxtkU1LAlEUhl8/wigLF5GbAlu4CCzMDwhamUUJLmRM+nA1M46jpONwZ0Lc
uQjaRkT4C6JfkIuCWrYMgoIgaBu0C9yUTOdqpVb3cu555uWcy7nvzEgVIW8H
YAzTIYjVGGNiLe2hj4xmFFVNySU0U1EVtijZSHTzWtjdoq6XnERlzWTC2rJv
a3vH53qBG16MI4JpUTb0WCqV5NXfeXC17sEvxN0cv2v31X4lZC9c0YN6o6Ee
Ov7WD6yRnGLIlD8oQrLOTMAWJE5VTZ1znXiC0VDEx5zVLp9xlrp82anZEOLE
t8QeuSDmiJ+JA1KfrvZxubQnf83QsUPRMmnKkxRTWMEqkrR9yCBMLiwgik3y
6P+eSKcnjgp01MBQhIoCTOqOkaKjBIU4AQ0y5hEgDiFIEeVe//awp1XWgaUn
+kfenib5gfMsjb/f0/xFYOwGuD7SRSb+OGtrOY18ONTl0SYwdGJZb/QK1yzQ
frCs96ZltU8BxyP1tj4BGBJuyQ==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{93.90234375, Automatic},
  ImageSizeRaw->{258., 292.},
  PlotRange->{{0, 258.}, {0, 292.}}]], "Input",ExpressionUUID->"da296722-8f04-\
437d-bf1e-bd71c010d716"],

Cell[BoxData[
 RowBox[{"boxThreeCycleAB", ";"}]], "Input",
 CellChangeTimes->{{3.975859095704846*^9, 3.9758590989510727`*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"7e3ff4bb-0b9e-4a72-b59a-ee7fcb783b5f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Numerical", " ", "check", " ", "that", " ", "Sum", " ", "over", " ", 
    "Negative", " ", "Geometries", " ", "gives", " ", "Wilson", " ", "loop", 
    " ", "with", " ", "Lagragian", " ", "insertion"}], ",", " ", "F3"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.975493166659357*^9, 
  3.975493223073503*^9}},ExpressionUUID->"468acc44-f402-4a0d-9c99-\
a307d1849ed4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"negativeGeometriesSum", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"tree", "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "triangleAB"}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "triangleCD"}], "-", "triangleEF", "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "boxOneCycleAB"}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "boxTwoCycleAB"}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "!"}]], "boxTwoCycleCD"}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", "!"}]], "boxThreeCycleAB"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9754923399708242`*^9, 3.975492357069954*^9}, {
   3.975492401711911*^9, 3.975492523018363*^9}, 3.975493165060173*^9, {
   3.984299718574183*^9, 3.9842997193969727`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"9c6c61de-91a0-4d66-8162-6f36181007e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"negativeGeometriesSum", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", "->", 
       RowBox[{
        RowBox[{"-", "I"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}]}]}], ",", 
      RowBox[{"z", "->", 
       RowBox[{"1", "/", "16"}]}]}], "}"}]}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.984299697541356*^9, 3.984299704006379*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"9fbef966-04d5-4166-827d-731654ba16cc"],

Cell[BoxData[
 RowBox[{"-", "5376.5033856863465`"}]], "Output",
 CellChangeTimes->{{3.984299699695773*^9, 3.9842997224381638`*^9}},
 CellLabel->"Out[62]=",ExpressionUUID->"e67f8a90-591e-49db-b592-09bf0b0fdefe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F3", "/.", 
    RowBox[{"{", 
     RowBox[{"z", "->", 
      RowBox[{"1", "/", "16"}]}], "}"}]}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.9842997119221373`*^9, 3.984299723900729*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"1cca556e-9bbf-4744-a378-c8a2a411cfb6"],

Cell[BoxData["5376.503385686348`"], "Output",
 CellChangeTimes->{3.9842997244028397`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"1821fae6-03bd-474f-b222-a17b62b77578"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/", "%%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9842997256882067`*^9, 3.984299727924302*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"536dae78-4c7f-4d74-ae34-165258a5caf2"],

Cell[BoxData[
 RowBox[{"-", "1.0000000000000004`"}]], "Output",
 CellChangeTimes->{3.9842997281643333`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"1df6fad0-18b9-4417-acf1-c93a0d584a71"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1092, 662},
WindowMargins->{{Automatic, 274}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c3dea6a8-b1ec-448e-803d-3430fb4ee151"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 368, 7, 30, "Input",ExpressionUUID->"d697427f-b777-4b7e-9312-c8be3e09bce3"],
Cell[929, 29, 218, 5, 30, "Input",ExpressionUUID->"d40fd3da-7494-4a18-8596-6becaf53dd58"],
Cell[1150, 36, 560, 11, 52, "Input",ExpressionUUID->"9bd0f8c0-8cdb-4230-85de-e6c311ee5b4d"],
Cell[1713, 49, 222, 5, 30, "Input",ExpressionUUID->"04e62cc7-93e8-4038-8704-e47995fc2972"],
Cell[1938, 56, 130, 2, 30, "Input",ExpressionUUID->"b534aa2f-59ca-4579-afd9-914c604c8325"],
Cell[2071, 60, 996, 30, 89, "Text",ExpressionUUID->"9c5ecb65-bbdc-4f18-b335-5a5891b965e1"],
Cell[CellGroupData[{
Cell[3092, 94, 164, 3, 45, "Subsubsection",ExpressionUUID->"708f05fd-2064-438d-b381-9218abb29fed"],
Cell[3259, 99, 278, 4, 35, "Text",ExpressionUUID->"e2a04f78-e039-43e4-b386-b65e639cdcb5"],
Cell[3540, 105, 396, 9, 29, "Input",ExpressionUUID->"c1123dcb-321d-46b2-a740-fa370de467e3"],
Cell[3939, 116, 443, 9, 58, "Text",ExpressionUUID->"d6d089f4-9b3e-4e82-a094-f428f589baae"],
Cell[4385, 127, 30054, 499, 101, "Input",ExpressionUUID->"eb330507-6718-461a-8e5b-3a9df9125ca8"],
Cell[34442, 628, 954, 23, 72, "Input",ExpressionUUID->"91f927fa-d22c-4031-892e-ecad941eaeec"],
Cell[35399, 653, 2350, 60, 113, "Input",ExpressionUUID->"7285cd53-dc67-457b-9756-da4f14717d36"],
Cell[37752, 715, 2857, 71, 134, "Input",ExpressionUUID->"63ef44ac-4652-4de5-aed9-a53a834e1a2a"],
Cell[40612, 788, 287, 4, 35, "Text",ExpressionUUID->"79b8b036-7c25-4579-a950-3940c0ff6a4e"],
Cell[40902, 794, 24201, 403, 115, "Input",ExpressionUUID->"412e2dab-1055-4736-8b88-1df090085c64"],
Cell[65106, 1199, 2121, 54, 113, "Input",ExpressionUUID->"8786f1d0-8d34-49f8-aaa5-c0b47e04aa41"],
Cell[67230, 1255, 255, 4, 35, "Text",ExpressionUUID->"19388b11-5a78-4760-8407-7c9b3efd4bb6"],
Cell[67488, 1261, 31016, 514, 109, "Input",ExpressionUUID->"b605ee48-683f-4b8a-a759-746909bc9e43"],
Cell[98507, 1777, 3969, 99, 176, "Input",ExpressionUUID->"5dbbc0b9-f855-44be-b3fb-4248179954e4"],
Cell[102479, 1878, 4101, 103, 176, "Input",ExpressionUUID->"930de0e6-da4f-4193-96cb-ce658c2d05a9"],
Cell[106583, 1983, 247, 4, 35, "Text",ExpressionUUID->"007bdbab-a302-4c28-8c90-a7871858a13a"],
Cell[106833, 1989, 35767, 592, 119, "Input",ExpressionUUID->"3c981287-b263-497d-a866-fd4754c14cc8"],
Cell[142603, 2583, 4067, 102, 176, "Input",ExpressionUUID->"512a80e9-25f9-4c97-a24c-3252c352b292"],
Cell[146673, 2687, 357, 7, 35, "Text",ExpressionUUID->"a21f5f40-939c-4630-a61b-97abc64e0d80"],
Cell[147033, 2696, 3487, 89, 155, "Input",ExpressionUUID->"2e485312-387c-4b3b-8665-6ecb1c7fd452"],
Cell[150523, 2787, 413, 9, 51, "Input",ExpressionUUID->"cb75ec33-64ae-4c47-8286-60ca31300511"],
Cell[150939, 2798, 1119, 31, 108, "Input",ExpressionUUID->"86af8427-3ddd-4af9-b1cf-6bab38bb1ee4"],
Cell[CellGroupData[{
Cell[152083, 2833, 220, 3, 29, "Input",ExpressionUUID->"b6b0e7b1-74a7-48ee-80aa-c418d0ced26d"],
Cell[152306, 2838, 3166, 87, 138, "Output",ExpressionUUID->"bbeed34f-c888-49c5-b50e-3d78cedf6541"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155509, 2930, 137, 2, 29, "Input",ExpressionUUID->"894f190e-4738-4bbe-bfe1-a103e9e28f74"],
Cell[155649, 2934, 3150, 86, 138, "Output",ExpressionUUID->"3cc0f958-2f8d-4a59-950b-386ff302e4d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158836, 3025, 225, 4, 29, "Input",ExpressionUUID->"f7c45934-4499-4317-bc33-de3d3c697dc5"],
Cell[159064, 3031, 269, 5, 33, "Output",ExpressionUUID->"178bf608-a579-4cc1-978d-ab14d3500729"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[159382, 3042, 161, 3, 37, "Subsubsection",ExpressionUUID->"602bee0c-859e-41d5-8cc0-e5461160c78b"],
Cell[159546, 3047, 278, 4, 35, "Text",ExpressionUUID->"6400f148-3bf2-43db-a08c-5b644a09ed58"],
Cell[CellGroupData[{
Cell[159849, 3055, 176, 2, 30, "Input",ExpressionUUID->"97352ea9-9fe7-44e4-934d-892cbd039da3"],
Cell[160028, 3059, 2326, 67, 148, "Output",ExpressionUUID->"1a7a3c83-4b34-4e25-8000-8b57aca47af2"]
}, Open  ]],
Cell[162369, 3129, 443, 9, 58, "Text",ExpressionUUID->"1b6cc950-7d91-49d2-9266-92557d379e4f"],
Cell[162815, 3140, 30054, 499, 102, "Input",ExpressionUUID->"16a455c0-d958-4bcc-8ba9-92222d078d9d"],
Cell[CellGroupData[{
Cell[192894, 3643, 180, 2, 30, "Input",ExpressionUUID->"ee029338-a786-4e19-b15b-f160ac06f7d1"],
Cell[193077, 3647, 2987, 91, 96, "Output",ExpressionUUID->"1ee6e976-39d4-4535-9bd1-6d035cc79f0d"]
}, Open  ]],
Cell[196079, 3741, 202, 4, 30, "Input",ExpressionUUID->"16e71e5c-8a62-4b82-ba68-d2210bebec61"],
Cell[196284, 3747, 202, 4, 30, "Input",ExpressionUUID->"657cc4b1-e69f-46e6-aa38-3ca2387856ba"],
Cell[196489, 3753, 287, 4, 35, "Text",ExpressionUUID->"e5a20a88-e384-40f3-b5ae-cdb4196f31d9"],
Cell[196779, 3759, 24201, 403, 116, "Input",ExpressionUUID->"6f5c40b2-f7b4-466a-9e8e-5437e5219bd1"],
Cell[CellGroupData[{
Cell[221005, 4166, 184, 2, 29, "Input",ExpressionUUID->"409e8e94-1722-4070-9289-c8c57b1a087e"],
Cell[221192, 4170, 7855, 254, 396, "Output",ExpressionUUID->"cfb95f87-1fdf-4677-a7c8-17fff668e85e"]
}, Open  ]],
Cell[229062, 4427, 255, 4, 35, "Text",ExpressionUUID->"85a380bb-1cfe-422b-90e4-95f909303b19"],
Cell[229320, 4433, 31016, 514, 109, "Input",ExpressionUUID->"2a9e6dd3-811e-4498-b3d3-f55e134b2f39"],
Cell[260339, 4949, 204, 4, 29, "Input",ExpressionUUID->"8c9401d7-733e-4645-b56c-8351cfb2c14a"],
Cell[260546, 4955, 209, 4, 29, "Input",ExpressionUUID->"28b4af51-2fda-483a-942e-ff73bcef7e67"],
Cell[260758, 4961, 247, 4, 35, "Text",ExpressionUUID->"ca6a7603-abe1-4bf2-b32d-907e797eed29"],
Cell[261008, 4967, 35767, 592, 119, "Input",ExpressionUUID->"da296722-8f04-437d-bf1e-bd71c010d716"],
Cell[296778, 5561, 209, 4, 29, "Input",ExpressionUUID->"7e3ff4bb-0b9e-4a72-b59a-ee7fcb783b5f"],
Cell[296990, 5567, 424, 10, 51, "Input",ExpressionUUID->"468acc44-f402-4a0d-9c99-a307d1849ed4"],
Cell[297417, 5579, 1048, 30, 108, "Input",ExpressionUUID->"9c6c61de-91a0-4d66-8162-6f36181007e1"],
Cell[CellGroupData[{
Cell[298490, 5613, 517, 15, 29, "Input",ExpressionUUID->"9fbef966-04d5-4166-827d-731654ba16cc"],
Cell[299010, 5630, 210, 3, 33, "Output",ExpressionUUID->"e67f8a90-591e-49db-b592-09bf0b0fdefe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299257, 5638, 333, 9, 29, "Input",ExpressionUUID->"1cca556e-9bbf-4744-a378-c8a2a411cfb6"],
Cell[299593, 5649, 168, 2, 33, "Output",ExpressionUUID->"1821fae6-03bd-474f-b222-a17b62b77578"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299798, 5656, 228, 4, 29, "Input",ExpressionUUID->"536dae78-4c7f-4d74-ae34-165258a5caf2"],
Cell[300029, 5662, 186, 3, 33, "Output",ExpressionUUID->"1df6fad0-18b9-4417-acf1-c93a0d584a71"]
}, Open  ]]
}, Closed]]
}
]
*)


